Simple Laws about Nonprominent Properties of Binary Relations

We checked each binary relation on a 5-element set for a given set of properties, including usual ones like asymmetry and less known ones like Euclideanness. Using a poor man's Quine-McCluskey algorithm, we computed prime implicants of non-occurring property combinations, like "not irreflexive, but asymmetric". We considered the non-trivial laws obtained this way, and manually proved them true for binary relations on arbitrary sets, thus contributing to the encyclopedic knowledge about less known properties.

==> anc/genTables.c <==

/*
 * 16.10.18 jb
 */



// cc -Wall -o genTables genTables.c



#include <stdio.h>



typedef int bool;
#define true		((bool)1)
#define false		((bool)0)



#define cardMax		10
#define allRows_rowLgMax	(cardMax*2*(1<<cardMax))



/* ****************************************************************** */
/* ***** combinatorics: sets of given cardinality ****************@@* */
/* ****************************************************************** */



/* assuming mem[] ordered ascendingly and in range {0,...,n-1}, */
/* make mem[] the subset of least rank starting with mem0 */
static inline void firstSubset(
    int mem0,			/* value for mem[0] {in} */
    int m,			/* cardinality of subset */
    int mem[m])			/* subset {out} */
{
    int j;

    mem[0] = mem0;
    for (j=1; j<m; ++j)
        mem[j] = mem[j-1] + 1;
}



/* assuming mem[] ordered ascendingly and in range {0,...,n-1}, */
/* advance mem[] to subset of next rank, fail on wrap-around */
static inline bool nextSubset(
    int n,			/* cardinality of universe set */
    int m,			/* cardinality of subset */
    int mem[m])			/* current / next subset */
{
    int i;			/* needs (-1) */

    for (i=m-1; i>=0; --i)
        if (mem[i] < i + n - m) {
            firstSubset(mem[i]+1,m-i,&mem[i]);
            return true;
        }
    return false;
}



/* ****************************************************************** */
/* ***** generate a row group ************************************@@* */
/* ****************************************************************** */



static inline void genGroup(
    int card,
    int grp,
    int *offs,
    bool groupScheme[])
{
    int subs[card];
    int i;
    int j;

    //printf("// { genGroup(%d,%d,%d,)\n",card,grp,*offs);
    firstSubset(0,grp/2,subs);
    do {
	for (i=0; i<card; ++i)
	    groupScheme[*offs+i] = false;
	for (j=0; j<grp/2; ++j)
	    groupScheme[*offs+subs[j]] = true;
	//printf("// : offs %3d:",*offs);
	//for (i=0; i<card; ++i)
	    //printf(" %1d",groupScheme[*offs+i]);
	//printf("\n");
	*offs += card;
    } while (nextSubset(card-1,grp/2,subs));
    //printf("// } genGroup(%d,%d,%d,)\n",card,grp,*offs);
}



static inline void prtGroup(
    int card,
    int grp,
    int row,
    int *Offs,
    const int gpS[cardMax][cardMax*2-1],
    const bool groupScheme[])
{
    int i;
    int j;
    int col;

    printf("/* %d%c */",grp/2,grp&1?'+':'-');
    col = 8;
    for (i=gpS[card][grp]; i<gpS[card][grp+1]; i+=card) {
	if (72 < col + 2+card*2) {
	    printf("\n\t");
	    col = 8;
	}
	printf("  ");

	for (j=0; j<row; ++j) {
	    if (groupScheme[i+j])
		printf("1,");
	    else
		printf("_,");
	}
	printf("%c,",grp&1?'x':'_');

	for (j=row+1; j<card; ++j) {
	    if (groupScheme[i+j-1])
		printf("1,");
	    else
		printf("_,");
	}
	*Offs += card;
	col += 2 + card*2;
    }
    printf("\n");
}



/* ****************************************************************** */
/* ***** generate allRows[] table ********************************@@* */
/* ****************************************************************** */



static inline void gen_allRows(
    int gpS[cardMax][cardMax*2-1])
{
    int card;
    int row;
    int grp;
    int Offs;
    int offs;
    bool groupScheme[allRows_rowLgMax];

    printf("static const bool allRows[] = {\n");
    Offs = 0;
    for (card=0; card<cardMax; ++card) {
	printf("/* %5d: %1dx%1d relations",Offs,card,card);
	printf(" *********************************************** */\n");
	offs = 0;
	for (grp=0; grp<card*2; ++grp) {
	    gpS[card][grp] = offs;
	    genGroup(card,grp,&offs,groupScheme);
	}
	gpS[card][card*2] = offs;
	for (row=0; row<card; ++row) {
	    printf("/* %05d: %1dx%1d row %1d */\n",Offs,card,card,row);
	    for (grp=0; grp<card*2; ++grp) {
		prtGroup(card,grp,row,&Offs,gpS,groupScheme);
	    }
	}
    }
    printf("};\n");
    printf("/* end offset = %d */\n",Offs);
    printf("\n");
}



//static inline void gen_rwS(void)
//{
//}



static inline void gen_gpS(
    const int gpS[cardMax][cardMax*2-1])
{
    int i;
    int j;

    printf("#define ____\t(-1)\n");
    printf("\n");
    printf("static const int gpS");
    printf("[(elemT)%d][(elemT)%d*2-1] = {\n",cardMax,cardMax);
    printf("/*     ");
    for (j=0; j<cardMax*2-1; ++j)
	printf("   %d%c",j/2,j&1?'+':'-');
    printf(" */\n");
    for (i=0; i<cardMax; ++i) {
	printf("/*%1dx%1d*/{",i,i);
	for (j=0; j<cardMax*2-1; ++j) {
	    if (j < i*2+1)
		printf("%4d,",gpS[i][j]);
	    else
		printf("____,");
	}
	printf("},\n");
    }
    printf("};\n");
    printf("\n");
    printf("#undef ____\n");
}



int main(void)
{
    int gpS[cardMax][cardMax*2-1];

    gen_allRows(gpS);
    //gen_rwS();
    gen_gpS(gpS);
    return 0;
}



==> anc/nonprominentProperties.c <==

/*
 * 9.4.18 jb
 */

// cc -Wall -O9 nonprominentProperties.c

#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include <signal.h>



typedef unsigned char uchar;
typedef unsigned long long int ullong;

typedef int bool;
#define true		((bool)1)
#define false		((bool)0)



/* uncomment to print debugging output for property tests */
//#define db(x)		x

/* uncomment to suppress debugging output for property tests */
#define db(x)


/* declare function (fct) to have attributes (atr) */
#define __attr__(atr,fct)	fct __attribute__ (atr); fct



/* ***************************************************************** */
/* ***** timing statistics **************************************@@* */
/* ***************************************************************** */



static time_t startTime;

static inline void printElapsedTime(void)
{
    time_t const now = time(NULL);
    printf("Time %5ld: ",now-startTime);
}



/* ***************************************************************** */
/* ***** binary relations ***************************************@@* */
/* ***************************************************************** */



typedef int elemT;		/* member of the universe set */



#define _	0
#define x	1	/* diagonal element */

/* list of all possible matrix rows of a binary relation */
static const bool allRows[] = {
/*     0: 0x0 relations *********************************************** */
/*     0: 1x1 relations *********************************************** */
/* 00000: 1x1 row 0 */
/* 0- */  _,
/* 0+ */  x,
/*     2: 2x2 relations *********************************************** */
/* 00002: 2x2 row 0 */
/* 0- */  _,_,
/* 0+ */  x,_,
/* 1- */  _,1,
/* 1+ */  x,1,
/* 00010: 2x2 row 1 */
/* 0- */  _,_,
/* 0+ */  _,x,
/* 1- */  1,_,
/* 1+ */  1,x,
/*    18: 3x3 relations *********************************************** */
/* 00018: 3x3 row 0 */
/* 0- */  _,_,_,
/* 0+ */  x,_,_,
/* 1- */  _,1,_,  _,_,1,
/* 1+ */  x,1,_,  x,_,1,
/* 2- */  _,1,1,
/* 2+ */  x,1,1,
/* 00042: 3x3 row 1 */
/* 0- */  _,_,_,
/* 0+ */  _,x,_,
/* 1- */  1,_,_,  _,_,1,
/* 1+ */  1,x,_,  _,x,1,
/* 2- */  1,_,1,
/* 2+ */  1,x,1,
/* 00066: 3x3 row 2 */
/* 0- */  _,_,_,
/* 0+ */  _,_,x,
/* 1- */  1,_,_,  _,1,_,
/* 1+ */  1,_,x,  _,1,x,
/* 2- */  1,1,_,
/* 2+ */  1,1,x,
/*    90: 4x4 relations *********************************************** */
/* 00090: 4x4 row 0 */
/* 0- */  _,_,_,_,
/* 0+ */  x,_,_,_,
/* 1- */  _,1,_,_,  _,_,1,_,  _,_,_,1,
/* 1+ */  x,1,_,_,  x,_,1,_,  x,_,_,1,
/* 2- */  _,1,1,_,  _,1,_,1,  _,_,1,1,
/* 2+ */  x,1,1,_,  x,1,_,1,  x,_,1,1,
/* 3- */  _,1,1,1,
/* 3+ */  x,1,1,1,
/* 00154: 4x4 row 1 */
/* 0- */  _,_,_,_,
/* 0+ */  _,x,_,_,
/* 1- */  1,_,_,_,  _,_,1,_,  _,_,_,1,
/* 1+ */  1,x,_,_,  _,x,1,_,  _,x,_,1,
/* 2- */  1,_,1,_,  1,_,_,1,  _,_,1,1,
/* 2+ */  1,x,1,_,  1,x,_,1,  _,x,1,1,
/* 3- */  1,_,1,1,
/* 3+ */  1,x,1,1,
/* 00218: 4x4 row 2 */
/* 0- */  _,_,_,_,
/* 0+ */  _,_,x,_,
/* 1- */  1,_,_,_,  _,1,_,_,  _,_,_,1,
/* 1+ */  1,_,x,_,  _,1,x,_,  _,_,x,1,
/* 2- */  1,1,_,_,  1,_,_,1,  _,1,_,1,
/* 2+ */  1,1,x,_,  1,_,x,1,  _,1,x,1,
/* 3- */  1,1,_,1,
/* 3+ */  1,1,x,1,
/* 00282: 4x4 row 3 */
/* 0- */  _,_,_,_,
/* 0+ */  _,_,_,x,
/* 1- */  1,_,_,_,  _,1,_,_,  _,_,1,_,
/* 1+ */  1,_,_,x,  _,1,_,x,  _,_,1,x,
/* 2- */  1,1,_,_,  1,_,1,_,  _,1,1,_,
/* 2+ */  1,1,_,x,  1,_,1,x,  _,1,1,x,
/* 3- */  1,1,1,_,
/* 3+ */  1,1,1,x,
/*   346: 5x5 relations *********************************************** */
/* 00346: 5x5 row 0 */
/* 0- */  _,_,_,_,_,
/* 0+ */  x,_,_,_,_,
/* 1- */  _,1,_,_,_,  _,_,1,_,_,  _,_,_,1,_,  _,_,_,_,1,
/* 1+ */  x,1,_,_,_,  x,_,1,_,_,  x,_,_,1,_,  x,_,_,_,1,
/* 2- */  _,1,1,_,_,  _,1,_,1,_,  _,1,_,_,1,  _,_,1,1,_,  _,_,1,_,1,
	  _,_,_,1,1,
/* 2+ */  x,1,1,_,_,  x,1,_,1,_,  x,1,_,_,1,  x,_,1,1,_,  x,_,1,_,1,
	  x,_,_,1,1,
/* 3- */  _,1,1,1,_,  _,1,1,_,1,  _,1,_,1,1,  _,_,1,1,1,
/* 3+ */  x,1,1,1,_,  x,1,1,_,1,  x,1,_,1,1,  x,_,1,1,1,
/* 4- */  _,1,1,1,1,
/* 4+ */  x,1,1,1,1,
/* 00506: 5x5 row 1 */
/* 0- */  _,_,_,_,_,
/* 0+ */  _,x,_,_,_,
/* 1- */  1,_,_,_,_,  _,_,1,_,_,  _,_,_,1,_,  _,_,_,_,1,
/* 1+ */  1,x,_,_,_,  _,x,1,_,_,  _,x,_,1,_,  _,x,_,_,1,
/* 2- */  1,_,1,_,_,  1,_,_,1,_,  1,_,_,_,1,  _,_,1,1,_,  _,_,1,_,1,
	  _,_,_,1,1,
/* 2+ */  1,x,1,_,_,  1,x,_,1,_,  1,x,_,_,1,  _,x,1,1,_,  _,x,1,_,1,
	  _,x,_,1,1,
/* 3- */  1,_,1,1,_,  1,_,1,_,1,  1,_,_,1,1,  _,_,1,1,1,
/* 3+ */  1,x,1,1,_,  1,x,1,_,1,  1,x,_,1,1,  _,x,1,1,1,
/* 4- */  1,_,1,1,1,
/* 4+ */  1,x,1,1,1,
/* 00666: 5x5 row 2 */
/* 0- */  _,_,_,_,_,
/* 0+ */  _,_,x,_,_,
/* 1- */  1,_,_,_,_,  _,1,_,_,_,  _,_,_,1,_,  _,_,_,_,1,
/* 1+ */  1,_,x,_,_,  _,1,x,_,_,  _,_,x,1,_,  _,_,x,_,1,
/* 2- */  1,1,_,_,_,  1,_,_,1,_,  1,_,_,_,1,  _,1,_,1,_,  _,1,_,_,1,
	  _,_,_,1,1,
/* 2+ */  1,1,x,_,_,  1,_,x,1,_,  1,_,x,_,1,  _,1,x,1,_,  _,1,x,_,1,
	  _,_,x,1,1,
/* 3- */  1,1,_,1,_,  1,1,_,_,1,  1,_,_,1,1,  _,1,_,1,1,
/* 3+ */  1,1,x,1,_,  1,1,x,_,1,  1,_,x,1,1,  _,1,x,1,1,
/* 4- */  1,1,_,1,1,
/* 4+ */  1,1,x,1,1,
/* 00826: 5x5 row 3 */
/* 0- */  _,_,_,_,_,
/* 0+ */  _,_,_,x,_,
/* 1- */  1,_,_,_,_,  _,1,_,_,_,  _,_,1,_,_,  _,_,_,_,1,
/* 1+ */  1,_,_,x,_,  _,1,_,x,_,  _,_,1,x,_,  _,_,_,x,1,
/* 2- */  1,1,_,_,_,  1,_,1,_,_,  1,_,_,_,1,  _,1,1,_,_,  _,1,_,_,1,
	  _,_,1,_,1,
/* 2+ */  1,1,_,x,_,  1,_,1,x,_,  1,_,_,x,1,  _,1,1,x,_,  _,1,_,x,1,
	  _,_,1,x,1,
/* 3- */  1,1,1,_,_,  1,1,_,_,1,  1,_,1,_,1,  _,1,1,_,1,
/* 3+ */  1,1,1,x,_,  1,1,_,x,1,  1,_,1,x,1,  _,1,1,x,1,
/* 4- */  1,1,1,_,1,
/* 4+ */  1,1,1,x,1,
/* 00986: 5x5 row 4 */
/* 0- */  _,_,_,_,_,
/* 0+ */  _,_,_,_,x,
/* 1- */  1,_,_,_,_,  _,1,_,_,_,  _,_,1,_,_,  _,_,_,1,_,
/* 1+ */  1,_,_,_,x,  _,1,_,_,x,  _,_,1,_,x,  _,_,_,1,x,
/* 2- */  1,1,_,_,_,  1,_,1,_,_,  1,_,_,1,_,  _,1,1,_,_,  _,1,_,1,_,
	  _,_,1,1,_,
/* 2+ */  1,1,_,_,x,  1,_,1,_,x,  1,_,_,1,x,  _,1,1,_,x,  _,1,_,1,x,
	  _,_,1,1,x,
/* 3- */  1,1,1,_,_,  1,1,_,1,_,  1,_,1,1,_,  _,1,1,1,_,
/* 3+ */  1,1,1,_,x,  1,1,_,1,x,  1,_,1,1,x,  _,1,1,1,x,
/* 4- */  1,1,1,1,_,
/* 4+ */  1,1,1,1,x,
/*  1146: 6x6 relations *********************************************** */
/* 01146: 6x6 row 0 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  x,_,_,_,_,_,
/* 1- */  _,1,_,_,_,_,  _,_,1,_,_,_,  _,_,_,1,_,_,  _,_,_,_,1,_,
	  _,_,_,_,_,1,
/* 1+ */  x,1,_,_,_,_,  x,_,1,_,_,_,  x,_,_,1,_,_,  x,_,_,_,1,_,
	  x,_,_,_,_,1,
/* 2- */  _,1,1,_,_,_,  _,1,_,1,_,_,  _,1,_,_,1,_,  _,1,_,_,_,1,
	  _,_,1,1,_,_,  _,_,1,_,1,_,  _,_,1,_,_,1,  _,_,_,1,1,_,
	  _,_,_,1,_,1,  _,_,_,_,1,1,
/* 2+ */  x,1,1,_,_,_,  x,1,_,1,_,_,  x,1,_,_,1,_,  x,1,_,_,_,1,
	  x,_,1,1,_,_,  x,_,1,_,1,_,  x,_,1,_,_,1,  x,_,_,1,1,_,
	  x,_,_,1,_,1,  x,_,_,_,1,1,
/* 3- */  _,1,1,1,_,_,  _,1,1,_,1,_,  _,1,1,_,_,1,  _,1,_,1,1,_,
	  _,1,_,1,_,1,  _,1,_,_,1,1,  _,_,1,1,1,_,  _,_,1,1,_,1,
	  _,_,1,_,1,1,  _,_,_,1,1,1,
/* 3+ */  x,1,1,1,_,_,  x,1,1,_,1,_,  x,1,1,_,_,1,  x,1,_,1,1,_,
	  x,1,_,1,_,1,  x,1,_,_,1,1,  x,_,1,1,1,_,  x,_,1,1,_,1,
	  x,_,1,_,1,1,  x,_,_,1,1,1,
/* 4- */  _,1,1,1,1,_,  _,1,1,1,_,1,  _,1,1,_,1,1,  _,1,_,1,1,1,
	  _,_,1,1,1,1,
/* 4+ */  x,1,1,1,1,_,  x,1,1,1,_,1,  x,1,1,_,1,1,  x,1,_,1,1,1,
	  x,_,1,1,1,1,
/* 5- */  _,1,1,1,1,1,
/* 5+ */  x,1,1,1,1,1,
/* 01530: 6x6 row 1 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,x,_,_,_,_,
/* 1- */  1,_,_,_,_,_,  _,_,1,_,_,_,  _,_,_,1,_,_,  _,_,_,_,1,_,
	  _,_,_,_,_,1,
/* 1+ */  1,x,_,_,_,_,  _,x,1,_,_,_,  _,x,_,1,_,_,  _,x,_,_,1,_,
	  _,x,_,_,_,1,
/* 2- */  1,_,1,_,_,_,  1,_,_,1,_,_,  1,_,_,_,1,_,  1,_,_,_,_,1,
	  _,_,1,1,_,_,  _,_,1,_,1,_,  _,_,1,_,_,1,  _,_,_,1,1,_,
	  _,_,_,1,_,1,  _,_,_,_,1,1,
/* 2+ */  1,x,1,_,_,_,  1,x,_,1,_,_,  1,x,_,_,1,_,  1,x,_,_,_,1,
	  _,x,1,1,_,_,  _,x,1,_,1,_,  _,x,1,_,_,1,  _,x,_,1,1,_,
	  _,x,_,1,_,1,  _,x,_,_,1,1,
/* 3- */  1,_,1,1,_,_,  1,_,1,_,1,_,  1,_,1,_,_,1,  1,_,_,1,1,_,
	  1,_,_,1,_,1,  1,_,_,_,1,1,  _,_,1,1,1,_,  _,_,1,1,_,1,
	  _,_,1,_,1,1,  _,_,_,1,1,1,
/* 3+ */  1,x,1,1,_,_,  1,x,1,_,1,_,  1,x,1,_,_,1,  1,x,_,1,1,_,
	  1,x,_,1,_,1,  1,x,_,_,1,1,  _,x,1,1,1,_,  _,x,1,1,_,1,
	  _,x,1,_,1,1,  _,x,_,1,1,1,
/* 4- */  1,_,1,1,1,_,  1,_,1,1,_,1,  1,_,1,_,1,1,  1,_,_,1,1,1,
	  _,_,1,1,1,1,
/* 4+ */  1,x,1,1,1,_,  1,x,1,1,_,1,  1,x,1,_,1,1,  1,x,_,1,1,1,
	  _,x,1,1,1,1,
/* 5- */  1,_,1,1,1,1,
/* 5+ */  1,x,1,1,1,1,
/* 01914: 6x6 row 2 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,_,x,_,_,_,
/* 1- */  1,_,_,_,_,_,  _,1,_,_,_,_,  _,_,_,1,_,_,  _,_,_,_,1,_,
	  _,_,_,_,_,1,
/* 1+ */  1,_,x,_,_,_,  _,1,x,_,_,_,  _,_,x,1,_,_,  _,_,x,_,1,_,
	  _,_,x,_,_,1,
/* 2- */  1,1,_,_,_,_,  1,_,_,1,_,_,  1,_,_,_,1,_,  1,_,_,_,_,1,
	  _,1,_,1,_,_,  _,1,_,_,1,_,  _,1,_,_,_,1,  _,_,_,1,1,_,
	  _,_,_,1,_,1,  _,_,_,_,1,1,
/* 2+ */  1,1,x,_,_,_,  1,_,x,1,_,_,  1,_,x,_,1,_,  1,_,x,_,_,1,
	  _,1,x,1,_,_,  _,1,x,_,1,_,  _,1,x,_,_,1,  _,_,x,1,1,_,
	  _,_,x,1,_,1,  _,_,x,_,1,1,
/* 3- */  1,1,_,1,_,_,  1,1,_,_,1,_,  1,1,_,_,_,1,  1,_,_,1,1,_,
	  1,_,_,1,_,1,  1,_,_,_,1,1,  _,1,_,1,1,_,  _,1,_,1,_,1,
	  _,1,_,_,1,1,  _,_,_,1,1,1,
/* 3+ */  1,1,x,1,_,_,  1,1,x,_,1,_,  1,1,x,_,_,1,  1,_,x,1,1,_,
	  1,_,x,1,_,1,  1,_,x,_,1,1,  _,1,x,1,1,_,  _,1,x,1,_,1,
	  _,1,x,_,1,1,  _,_,x,1,1,1,
/* 4- */  1,1,_,1,1,_,  1,1,_,1,_,1,  1,1,_,_,1,1,  1,_,_,1,1,1,
	  _,1,_,1,1,1,
/* 4+ */  1,1,x,1,1,_,  1,1,x,1,_,1,  1,1,x,_,1,1,  1,_,x,1,1,1,
	  _,1,x,1,1,1,
/* 5- */  1,1,_,1,1,1,
/* 5+ */  1,1,x,1,1,1,
/* 02298: 6x6 row 3 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,_,_,x,_,_,
/* 1- */  1,_,_,_,_,_,  _,1,_,_,_,_,  _,_,1,_,_,_,  _,_,_,_,1,_,
	  _,_,_,_,_,1,
/* 1+ */  1,_,_,x,_,_,  _,1,_,x,_,_,  _,_,1,x,_,_,  _,_,_,x,1,_,
	  _,_,_,x,_,1,
/* 2- */  1,1,_,_,_,_,  1,_,1,_,_,_,  1,_,_,_,1,_,  1,_,_,_,_,1,
	  _,1,1,_,_,_,  _,1,_,_,1,_,  _,1,_,_,_,1,  _,_,1,_,1,_,
	  _,_,1,_,_,1,  _,_,_,_,1,1,
/* 2+ */  1,1,_,x,_,_,  1,_,1,x,_,_,  1,_,_,x,1,_,  1,_,_,x,_,1,
	  _,1,1,x,_,_,  _,1,_,x,1,_,  _,1,_,x,_,1,  _,_,1,x,1,_,
	  _,_,1,x,_,1,  _,_,_,x,1,1,
/* 3- */  1,1,1,_,_,_,  1,1,_,_,1,_,  1,1,_,_,_,1,  1,_,1,_,1,_,
	  1,_,1,_,_,1,  1,_,_,_,1,1,  _,1,1,_,1,_,  _,1,1,_,_,1,
	  _,1,_,_,1,1,  _,_,1,_,1,1,
/* 3+ */  1,1,1,x,_,_,  1,1,_,x,1,_,  1,1,_,x,_,1,  1,_,1,x,1,_,
	  1,_,1,x,_,1,  1,_,_,x,1,1,  _,1,1,x,1,_,  _,1,1,x,_,1,
	  _,1,_,x,1,1,  _,_,1,x,1,1,
/* 4- */  1,1,1,_,1,_,  1,1,1,_,_,1,  1,1,_,_,1,1,  1,_,1,_,1,1,
	  _,1,1,_,1,1,
/* 4+ */  1,1,1,x,1,_,  1,1,1,x,_,1,  1,1,_,x,1,1,  1,_,1,x,1,1,
	  _,1,1,x,1,1,
/* 5- */  1,1,1,_,1,1,
/* 5+ */  1,1,1,x,1,1,
/* 02682: 6x6 row 4 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,_,_,_,x,_,
/* 1- */  1,_,_,_,_,_,  _,1,_,_,_,_,  _,_,1,_,_,_,  _,_,_,1,_,_,
	  _,_,_,_,_,1,
/* 1+ */  1,_,_,_,x,_,  _,1,_,_,x,_,  _,_,1,_,x,_,  _,_,_,1,x,_,
	  _,_,_,_,x,1,
/* 2- */  1,1,_,_,_,_,  1,_,1,_,_,_,  1,_,_,1,_,_,  1,_,_,_,_,1,
	  _,1,1,_,_,_,  _,1,_,1,_,_,  _,1,_,_,_,1,  _,_,1,1,_,_,
	  _,_,1,_,_,1,  _,_,_,1,_,1,
/* 2+ */  1,1,_,_,x,_,  1,_,1,_,x,_,  1,_,_,1,x,_,  1,_,_,_,x,1,
	  _,1,1,_,x,_,  _,1,_,1,x,_,  _,1,_,_,x,1,  _,_,1,1,x,_,
	  _,_,1,_,x,1,  _,_,_,1,x,1,
/* 3- */  1,1,1,_,_,_,  1,1,_,1,_,_,  1,1,_,_,_,1,  1,_,1,1,_,_,
	  1,_,1,_,_,1,  1,_,_,1,_,1,  _,1,1,1,_,_,  _,1,1,_,_,1,
	  _,1,_,1,_,1,  _,_,1,1,_,1,
/* 3+ */  1,1,1,_,x,_,  1,1,_,1,x,_,  1,1,_,_,x,1,  1,_,1,1,x,_,
	  1,_,1,_,x,1,  1,_,_,1,x,1,  _,1,1,1,x,_,  _,1,1,_,x,1,
	  _,1,_,1,x,1,  _,_,1,1,x,1,
/* 4- */  1,1,1,1,_,_,  1,1,1,_,_,1,  1,1,_,1,_,1,  1,_,1,1,_,1,
	  _,1,1,1,_,1,
/* 4+ */  1,1,1,1,x,_,  1,1,1,_,x,1,  1,1,_,1,x,1,  1,_,1,1,x,1,
	  _,1,1,1,x,1,
/* 5- */  1,1,1,1,_,1,
/* 5+ */  1,1,1,1,x,1,
/* 03066: 6x6 row 5 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,x,
/* 1- */  1,_,_,_,_,_,  _,1,_,_,_,_,  _,_,1,_,_,_,  _,_,_,1,_,_,
	  _,_,_,_,1,_,
/* 1+ */  1,_,_,_,_,x,  _,1,_,_,_,x,  _,_,1,_,_,x,  _,_,_,1,_,x,
	  _,_,_,_,1,x,
/* 2- */  1,1,_,_,_,_,  1,_,1,_,_,_,  1,_,_,1,_,_,  1,_,_,_,1,_,
	  _,1,1,_,_,_,  _,1,_,1,_,_,  _,1,_,_,1,_,  _,_,1,1,_,_,
	  _,_,1,_,1,_,  _,_,_,1,1,_,
/* 2+ */  1,1,_,_,_,x,  1,_,1,_,_,x,  1,_,_,1,_,x,  1,_,_,_,1,x,
	  _,1,1,_,_,x,  _,1,_,1,_,x,  _,1,_,_,1,x,  _,_,1,1,_,x,
	  _,_,1,_,1,x,  _,_,_,1,1,x,
/* 3- */  1,1,1,_,_,_,  1,1,_,1,_,_,  1,1,_,_,1,_,  1,_,1,1,_,_,
	  1,_,1,_,1,_,  1,_,_,1,1,_,  _,1,1,1,_,_,  _,1,1,_,1,_,
	  _,1,_,1,1,_,  _,_,1,1,1,_,
/* 3+ */  1,1,1,_,_,x,  1,1,_,1,_,x,  1,1,_,_,1,x,  1,_,1,1,_,x,
	  1,_,1,_,1,x,  1,_,_,1,1,x,  _,1,1,1,_,x,  _,1,1,_,1,x,
	  _,1,_,1,1,x,  _,_,1,1,1,x,
/* 4- */  1,1,1,1,_,_,  1,1,1,_,1,_,  1,1,_,1,1,_,  1,_,1,1,1,_,
	  _,1,1,1,1,_,
/* 4+ */  1,1,1,1,_,x,  1,1,1,_,1,x,  1,1,_,1,1,x,  1,_,1,1,1,x,
	  _,1,1,1,1,x,
/* 5- */  1,1,1,1,1,_,
/* 5+ */  1,1,1,1,1,x,
/*  3450: 7x7 relations *********************************************** */
/* 03450: 7x7 row 0 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  x,_,_,_,_,_,_,
/* 1- */  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,  _,_,_,_,1,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  x,1,_,_,_,_,_,  x,_,1,_,_,_,_,  x,_,_,1,_,_,_,  x,_,_,_,1,_,_,
	  x,_,_,_,_,1,_,  x,_,_,_,_,_,1,
/* 2- */  _,1,1,_,_,_,_,  _,1,_,1,_,_,_,  _,1,_,_,1,_,_,  _,1,_,_,_,1,_,
	  _,1,_,_,_,_,1,  _,_,1,1,_,_,_,  _,_,1,_,1,_,_,  _,_,1,_,_,1,_,
	  _,_,1,_,_,_,1,  _,_,_,1,1,_,_,  _,_,_,1,_,1,_,  _,_,_,1,_,_,1,
	  _,_,_,_,1,1,_,  _,_,_,_,1,_,1,  _,_,_,_,_,1,1,
/* 2+ */  x,1,1,_,_,_,_,  x,1,_,1,_,_,_,  x,1,_,_,1,_,_,  x,1,_,_,_,1,_,
	  x,1,_,_,_,_,1,  x,_,1,1,_,_,_,  x,_,1,_,1,_,_,  x,_,1,_,_,1,_,
	  x,_,1,_,_,_,1,  x,_,_,1,1,_,_,  x,_,_,1,_,1,_,  x,_,_,1,_,_,1,
	  x,_,_,_,1,1,_,  x,_,_,_,1,_,1,  x,_,_,_,_,1,1,
/* 3- */  _,1,1,1,_,_,_,  _,1,1,_,1,_,_,  _,1,1,_,_,1,_,  _,1,1,_,_,_,1,
	  _,1,_,1,1,_,_,  _,1,_,1,_,1,_,  _,1,_,1,_,_,1,  _,1,_,_,1,1,_,
	  _,1,_,_,1,_,1,  _,1,_,_,_,1,1,  _,_,1,1,1,_,_,  _,_,1,1,_,1,_,
	  _,_,1,1,_,_,1,  _,_,1,_,1,1,_,  _,_,1,_,1,_,1,  _,_,1,_,_,1,1,
	  _,_,_,1,1,1,_,  _,_,_,1,1,_,1,  _,_,_,1,_,1,1,  _,_,_,_,1,1,1,
/* 3+ */  x,1,1,1,_,_,_,  x,1,1,_,1,_,_,  x,1,1,_,_,1,_,  x,1,1,_,_,_,1,
	  x,1,_,1,1,_,_,  x,1,_,1,_,1,_,  x,1,_,1,_,_,1,  x,1,_,_,1,1,_,
	  x,1,_,_,1,_,1,  x,1,_,_,_,1,1,  x,_,1,1,1,_,_,  x,_,1,1,_,1,_,
	  x,_,1,1,_,_,1,  x,_,1,_,1,1,_,  x,_,1,_,1,_,1,  x,_,1,_,_,1,1,
	  x,_,_,1,1,1,_,  x,_,_,1,1,_,1,  x,_,_,1,_,1,1,  x,_,_,_,1,1,1,
/* 4- */  _,1,1,1,1,_,_,  _,1,1,1,_,1,_,  _,1,1,1,_,_,1,  _,1,1,_,1,1,_,
	  _,1,1,_,1,_,1,  _,1,1,_,_,1,1,  _,1,_,1,1,1,_,  _,1,_,1,1,_,1,
	  _,1,_,1,_,1,1,  _,1,_,_,1,1,1,  _,_,1,1,1,1,_,  _,_,1,1,1,_,1,
	  _,_,1,1,_,1,1,  _,_,1,_,1,1,1,  _,_,_,1,1,1,1,
/* 4+ */  x,1,1,1,1,_,_,  x,1,1,1,_,1,_,  x,1,1,1,_,_,1,  x,1,1,_,1,1,_,
	  x,1,1,_,1,_,1,  x,1,1,_,_,1,1,  x,1,_,1,1,1,_,  x,1,_,1,1,_,1,
	  x,1,_,1,_,1,1,  x,1,_,_,1,1,1,  x,_,1,1,1,1,_,  x,_,1,1,1,_,1,
	  x,_,1,1,_,1,1,  x,_,1,_,1,1,1,  x,_,_,1,1,1,1,
/* 5- */  _,1,1,1,1,1,_,  _,1,1,1,1,_,1,  _,1,1,1,_,1,1,  _,1,1,_,1,1,1,
	  _,1,_,1,1,1,1,  _,_,1,1,1,1,1,
/* 5+ */  x,1,1,1,1,1,_,  x,1,1,1,1,_,1,  x,1,1,1,_,1,1,  x,1,1,_,1,1,1,
	  x,1,_,1,1,1,1,  x,_,1,1,1,1,1,
/* 6- */  _,1,1,1,1,1,1,
/* 6+ */  x,1,1,1,1,1,1,
/* 04346: 7x7 row 1 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,x,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,  _,_,_,_,1,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  1,x,_,_,_,_,_,  _,x,1,_,_,_,_,  _,x,_,1,_,_,_,  _,x,_,_,1,_,_,
	  _,x,_,_,_,1,_,  _,x,_,_,_,_,1,
/* 2- */  1,_,1,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,1,_,_,  1,_,_,_,_,1,_,
	  1,_,_,_,_,_,1,  _,_,1,1,_,_,_,  _,_,1,_,1,_,_,  _,_,1,_,_,1,_,
	  _,_,1,_,_,_,1,  _,_,_,1,1,_,_,  _,_,_,1,_,1,_,  _,_,_,1,_,_,1,
	  _,_,_,_,1,1,_,  _,_,_,_,1,_,1,  _,_,_,_,_,1,1,
/* 2+ */  1,x,1,_,_,_,_,  1,x,_,1,_,_,_,  1,x,_,_,1,_,_,  1,x,_,_,_,1,_,
	  1,x,_,_,_,_,1,  _,x,1,1,_,_,_,  _,x,1,_,1,_,_,  _,x,1,_,_,1,_,
	  _,x,1,_,_,_,1,  _,x,_,1,1,_,_,  _,x,_,1,_,1,_,  _,x,_,1,_,_,1,
	  _,x,_,_,1,1,_,  _,x,_,_,1,_,1,  _,x,_,_,_,1,1,
/* 3- */  1,_,1,1,_,_,_,  1,_,1,_,1,_,_,  1,_,1,_,_,1,_,  1,_,1,_,_,_,1,
	  1,_,_,1,1,_,_,  1,_,_,1,_,1,_,  1,_,_,1,_,_,1,  1,_,_,_,1,1,_,
	  1,_,_,_,1,_,1,  1,_,_,_,_,1,1,  _,_,1,1,1,_,_,  _,_,1,1,_,1,_,
	  _,_,1,1,_,_,1,  _,_,1,_,1,1,_,  _,_,1,_,1,_,1,  _,_,1,_,_,1,1,
	  _,_,_,1,1,1,_,  _,_,_,1,1,_,1,  _,_,_,1,_,1,1,  _,_,_,_,1,1,1,
/* 3+ */  1,x,1,1,_,_,_,  1,x,1,_,1,_,_,  1,x,1,_,_,1,_,  1,x,1,_,_,_,1,
	  1,x,_,1,1,_,_,  1,x,_,1,_,1,_,  1,x,_,1,_,_,1,  1,x,_,_,1,1,_,
	  1,x,_,_,1,_,1,  1,x,_,_,_,1,1,  _,x,1,1,1,_,_,  _,x,1,1,_,1,_,
	  _,x,1,1,_,_,1,  _,x,1,_,1,1,_,  _,x,1,_,1,_,1,  _,x,1,_,_,1,1,
	  _,x,_,1,1,1,_,  _,x,_,1,1,_,1,  _,x,_,1,_,1,1,  _,x,_,_,1,1,1,
/* 4- */  1,_,1,1,1,_,_,  1,_,1,1,_,1,_,  1,_,1,1,_,_,1,  1,_,1,_,1,1,_,
	  1,_,1,_,1,_,1,  1,_,1,_,_,1,1,  1,_,_,1,1,1,_,  1,_,_,1,1,_,1,
	  1,_,_,1,_,1,1,  1,_,_,_,1,1,1,  _,_,1,1,1,1,_,  _,_,1,1,1,_,1,
	  _,_,1,1,_,1,1,  _,_,1,_,1,1,1,  _,_,_,1,1,1,1,
/* 4+ */  1,x,1,1,1,_,_,  1,x,1,1,_,1,_,  1,x,1,1,_,_,1,  1,x,1,_,1,1,_,
	  1,x,1,_,1,_,1,  1,x,1,_,_,1,1,  1,x,_,1,1,1,_,  1,x,_,1,1,_,1,
	  1,x,_,1,_,1,1,  1,x,_,_,1,1,1,  _,x,1,1,1,1,_,  _,x,1,1,1,_,1,
	  _,x,1,1,_,1,1,  _,x,1,_,1,1,1,  _,x,_,1,1,1,1,
/* 5- */  1,_,1,1,1,1,_,  1,_,1,1,1,_,1,  1,_,1,1,_,1,1,  1,_,1,_,1,1,1,
	  1,_,_,1,1,1,1,  _,_,1,1,1,1,1,
/* 5+ */  1,x,1,1,1,1,_,  1,x,1,1,1,_,1,  1,x,1,1,_,1,1,  1,x,1,_,1,1,1,
	  1,x,_,1,1,1,1,  _,x,1,1,1,1,1,
/* 6- */  1,_,1,1,1,1,1,
/* 6+ */  1,x,1,1,1,1,1,
/* 05242: 7x7 row 2 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,x,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,_,1,_,_,_,  _,_,_,_,1,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  1,_,x,_,_,_,_,  _,1,x,_,_,_,_,  _,_,x,1,_,_,_,  _,_,x,_,1,_,_,
	  _,_,x,_,_,1,_,  _,_,x,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,1,_,_,  1,_,_,_,_,1,_,
	  1,_,_,_,_,_,1,  _,1,_,1,_,_,_,  _,1,_,_,1,_,_,  _,1,_,_,_,1,_,
	  _,1,_,_,_,_,1,  _,_,_,1,1,_,_,  _,_,_,1,_,1,_,  _,_,_,1,_,_,1,
	  _,_,_,_,1,1,_,  _,_,_,_,1,_,1,  _,_,_,_,_,1,1,
/* 2+ */  1,1,x,_,_,_,_,  1,_,x,1,_,_,_,  1,_,x,_,1,_,_,  1,_,x,_,_,1,_,
	  1,_,x,_,_,_,1,  _,1,x,1,_,_,_,  _,1,x,_,1,_,_,  _,1,x,_,_,1,_,
	  _,1,x,_,_,_,1,  _,_,x,1,1,_,_,  _,_,x,1,_,1,_,  _,_,x,1,_,_,1,
	  _,_,x,_,1,1,_,  _,_,x,_,1,_,1,  _,_,x,_,_,1,1,
/* 3- */  1,1,_,1,_,_,_,  1,1,_,_,1,_,_,  1,1,_,_,_,1,_,  1,1,_,_,_,_,1,
	  1,_,_,1,1,_,_,  1,_,_,1,_,1,_,  1,_,_,1,_,_,1,  1,_,_,_,1,1,_,
	  1,_,_,_,1,_,1,  1,_,_,_,_,1,1,  _,1,_,1,1,_,_,  _,1,_,1,_,1,_,
	  _,1,_,1,_,_,1,  _,1,_,_,1,1,_,  _,1,_,_,1,_,1,  _,1,_,_,_,1,1,
	  _,_,_,1,1,1,_,  _,_,_,1,1,_,1,  _,_,_,1,_,1,1,  _,_,_,_,1,1,1,
/* 3+ */  1,1,x,1,_,_,_,  1,1,x,_,1,_,_,  1,1,x,_,_,1,_,  1,1,x,_,_,_,1,
	  1,_,x,1,1,_,_,  1,_,x,1,_,1,_,  1,_,x,1,_,_,1,  1,_,x,_,1,1,_,
	  1,_,x,_,1,_,1,  1,_,x,_,_,1,1,  _,1,x,1,1,_,_,  _,1,x,1,_,1,_,
	  _,1,x,1,_,_,1,  _,1,x,_,1,1,_,  _,1,x,_,1,_,1,  _,1,x,_,_,1,1,
	  _,_,x,1,1,1,_,  _,_,x,1,1,_,1,  _,_,x,1,_,1,1,  _,_,x,_,1,1,1,
/* 4- */  1,1,_,1,1,_,_,  1,1,_,1,_,1,_,  1,1,_,1,_,_,1,  1,1,_,_,1,1,_,
	  1,1,_,_,1,_,1,  1,1,_,_,_,1,1,  1,_,_,1,1,1,_,  1,_,_,1,1,_,1,
	  1,_,_,1,_,1,1,  1,_,_,_,1,1,1,  _,1,_,1,1,1,_,  _,1,_,1,1,_,1,
	  _,1,_,1,_,1,1,  _,1,_,_,1,1,1,  _,_,_,1,1,1,1,
/* 4+ */  1,1,x,1,1,_,_,  1,1,x,1,_,1,_,  1,1,x,1,_,_,1,  1,1,x,_,1,1,_,
	  1,1,x,_,1,_,1,  1,1,x,_,_,1,1,  1,_,x,1,1,1,_,  1,_,x,1,1,_,1,
	  1,_,x,1,_,1,1,  1,_,x,_,1,1,1,  _,1,x,1,1,1,_,  _,1,x,1,1,_,1,
	  _,1,x,1,_,1,1,  _,1,x,_,1,1,1,  _,_,x,1,1,1,1,
/* 5- */  1,1,_,1,1,1,_,  1,1,_,1,1,_,1,  1,1,_,1,_,1,1,  1,1,_,_,1,1,1,
	  1,_,_,1,1,1,1,  _,1,_,1,1,1,1,
/* 5+ */  1,1,x,1,1,1,_,  1,1,x,1,1,_,1,  1,1,x,1,_,1,1,  1,1,x,_,1,1,1,
	  1,_,x,1,1,1,1,  _,1,x,1,1,1,1,
/* 6- */  1,1,_,1,1,1,1,
/* 6+ */  1,1,x,1,1,1,1,
/* 06138: 7x7 row 3 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,_,x,_,_,_,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,_,1,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  1,_,_,x,_,_,_,  _,1,_,x,_,_,_,  _,_,1,x,_,_,_,  _,_,_,x,1,_,_,
	  _,_,_,x,_,1,_,  _,_,_,x,_,_,1,
/* 2- */  1,1,_,_,_,_,_,  1,_,1,_,_,_,_,  1,_,_,_,1,_,_,  1,_,_,_,_,1,_,
	  1,_,_,_,_,_,1,  _,1,1,_,_,_,_,  _,1,_,_,1,_,_,  _,1,_,_,_,1,_,
	  _,1,_,_,_,_,1,  _,_,1,_,1,_,_,  _,_,1,_,_,1,_,  _,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,  _,_,_,_,1,_,1,  _,_,_,_,_,1,1,
/* 2+ */  1,1,_,x,_,_,_,  1,_,1,x,_,_,_,  1,_,_,x,1,_,_,  1,_,_,x,_,1,_,
	  1,_,_,x,_,_,1,  _,1,1,x,_,_,_,  _,1,_,x,1,_,_,  _,1,_,x,_,1,_,
	  _,1,_,x,_,_,1,  _,_,1,x,1,_,_,  _,_,1,x,_,1,_,  _,_,1,x,_,_,1,
	  _,_,_,x,1,1,_,  _,_,_,x,1,_,1,  _,_,_,x,_,1,1,
/* 3- */  1,1,1,_,_,_,_,  1,1,_,_,1,_,_,  1,1,_,_,_,1,_,  1,1,_,_,_,_,1,
	  1,_,1,_,1,_,_,  1,_,1,_,_,1,_,  1,_,1,_,_,_,1,  1,_,_,_,1,1,_,
	  1,_,_,_,1,_,1,  1,_,_,_,_,1,1,  _,1,1,_,1,_,_,  _,1,1,_,_,1,_,
	  _,1,1,_,_,_,1,  _,1,_,_,1,1,_,  _,1,_,_,1,_,1,  _,1,_,_,_,1,1,
	  _,_,1,_,1,1,_,  _,_,1,_,1,_,1,  _,_,1,_,_,1,1,  _,_,_,_,1,1,1,
/* 3+ */  1,1,1,x,_,_,_,  1,1,_,x,1,_,_,  1,1,_,x,_,1,_,  1,1,_,x,_,_,1,
	  1,_,1,x,1,_,_,  1,_,1,x,_,1,_,  1,_,1,x,_,_,1,  1,_,_,x,1,1,_,
	  1,_,_,x,1,_,1,  1,_,_,x,_,1,1,  _,1,1,x,1,_,_,  _,1,1,x,_,1,_,
	  _,1,1,x,_,_,1,  _,1,_,x,1,1,_,  _,1,_,x,1,_,1,  _,1,_,x,_,1,1,
	  _,_,1,x,1,1,_,  _,_,1,x,1,_,1,  _,_,1,x,_,1,1,  _,_,_,x,1,1,1,
/* 4- */  1,1,1,_,1,_,_,  1,1,1,_,_,1,_,  1,1,1,_,_,_,1,  1,1,_,_,1,1,_,
	  1,1,_,_,1,_,1,  1,1,_,_,_,1,1,  1,_,1,_,1,1,_,  1,_,1,_,1,_,1,
	  1,_,1,_,_,1,1,  1,_,_,_,1,1,1,  _,1,1,_,1,1,_,  _,1,1,_,1,_,1,
	  _,1,1,_,_,1,1,  _,1,_,_,1,1,1,  _,_,1,_,1,1,1,
/* 4+ */  1,1,1,x,1,_,_,  1,1,1,x,_,1,_,  1,1,1,x,_,_,1,  1,1,_,x,1,1,_,
	  1,1,_,x,1,_,1,  1,1,_,x,_,1,1,  1,_,1,x,1,1,_,  1,_,1,x,1,_,1,
	  1,_,1,x,_,1,1,  1,_,_,x,1,1,1,  _,1,1,x,1,1,_,  _,1,1,x,1,_,1,
	  _,1,1,x,_,1,1,  _,1,_,x,1,1,1,  _,_,1,x,1,1,1,
/* 5- */  1,1,1,_,1,1,_,  1,1,1,_,1,_,1,  1,1,1,_,_,1,1,  1,1,_,_,1,1,1,
	  1,_,1,_,1,1,1,  _,1,1,_,1,1,1,
/* 5+ */  1,1,1,x,1,1,_,  1,1,1,x,1,_,1,  1,1,1,x,_,1,1,  1,1,_,x,1,1,1,
	  1,_,1,x,1,1,1,  _,1,1,x,1,1,1,
/* 6- */  1,1,1,_,1,1,1,
/* 6+ */  1,1,1,x,1,1,1,
/* 07034: 7x7 row 4 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,x,_,_,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,x,_,_,  _,1,_,_,x,_,_,  _,_,1,_,x,_,_,  _,_,_,1,x,_,_,
	  _,_,_,_,x,1,_,  _,_,_,_,x,_,1,
/* 2- */  1,1,_,_,_,_,_,  1,_,1,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,_,1,_,
	  1,_,_,_,_,_,1,  _,1,1,_,_,_,_,  _,1,_,1,_,_,_,  _,1,_,_,_,1,_,
	  _,1,_,_,_,_,1,  _,_,1,1,_,_,_,  _,_,1,_,_,1,_,  _,_,1,_,_,_,1,
	  _,_,_,1,_,1,_,  _,_,_,1,_,_,1,  _,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,x,_,_,  1,_,1,_,x,_,_,  1,_,_,1,x,_,_,  1,_,_,_,x,1,_,
	  1,_,_,_,x,_,1,  _,1,1,_,x,_,_,  _,1,_,1,x,_,_,  _,1,_,_,x,1,_,
	  _,1,_,_,x,_,1,  _,_,1,1,x,_,_,  _,_,1,_,x,1,_,  _,_,1,_,x,_,1,
	  _,_,_,1,x,1,_,  _,_,_,1,x,_,1,  _,_,_,_,x,1,1,
/* 3- */  1,1,1,_,_,_,_,  1,1,_,1,_,_,_,  1,1,_,_,_,1,_,  1,1,_,_,_,_,1,
	  1,_,1,1,_,_,_,  1,_,1,_,_,1,_,  1,_,1,_,_,_,1,  1,_,_,1,_,1,_,
	  1,_,_,1,_,_,1,  1,_,_,_,_,1,1,  _,1,1,1,_,_,_,  _,1,1,_,_,1,_,
	  _,1,1,_,_,_,1,  _,1,_,1,_,1,_,  _,1,_,1,_,_,1,  _,1,_,_,_,1,1,
	  _,_,1,1,_,1,_,  _,_,1,1,_,_,1,  _,_,1,_,_,1,1,  _,_,_,1,_,1,1,
/* 3+ */  1,1,1,_,x,_,_,  1,1,_,1,x,_,_,  1,1,_,_,x,1,_,  1,1,_,_,x,_,1,
	  1,_,1,1,x,_,_,  1,_,1,_,x,1,_,  1,_,1,_,x,_,1,  1,_,_,1,x,1,_,
	  1,_,_,1,x,_,1,  1,_,_,_,x,1,1,  _,1,1,1,x,_,_,  _,1,1,_,x,1,_,
	  _,1,1,_,x,_,1,  _,1,_,1,x,1,_,  _,1,_,1,x,_,1,  _,1,_,_,x,1,1,
	  _,_,1,1,x,1,_,  _,_,1,1,x,_,1,  _,_,1,_,x,1,1,  _,_,_,1,x,1,1,
/* 4- */  1,1,1,1,_,_,_,  1,1,1,_,_,1,_,  1,1,1,_,_,_,1,  1,1,_,1,_,1,_,
	  1,1,_,1,_,_,1,  1,1,_,_,_,1,1,  1,_,1,1,_,1,_,  1,_,1,1,_,_,1,
	  1,_,1,_,_,1,1,  1,_,_,1,_,1,1,  _,1,1,1,_,1,_,  _,1,1,1,_,_,1,
	  _,1,1,_,_,1,1,  _,1,_,1,_,1,1,  _,_,1,1,_,1,1,
/* 4+ */  1,1,1,1,x,_,_,  1,1,1,_,x,1,_,  1,1,1,_,x,_,1,  1,1,_,1,x,1,_,
	  1,1,_,1,x,_,1,  1,1,_,_,x,1,1,  1,_,1,1,x,1,_,  1,_,1,1,x,_,1,
	  1,_,1,_,x,1,1,  1,_,_,1,x,1,1,  _,1,1,1,x,1,_,  _,1,1,1,x,_,1,
	  _,1,1,_,x,1,1,  _,1,_,1,x,1,1,  _,_,1,1,x,1,1,
/* 5- */  1,1,1,1,_,1,_,  1,1,1,1,_,_,1,  1,1,1,_,_,1,1,  1,1,_,1,_,1,1,
	  1,_,1,1,_,1,1,  _,1,1,1,_,1,1,
/* 5+ */  1,1,1,1,x,1,_,  1,1,1,1,x,_,1,  1,1,1,_,x,1,1,  1,1,_,1,x,1,1,
	  1,_,1,1,x,1,1,  _,1,1,1,x,1,1,
/* 6- */  1,1,1,1,_,1,1,
/* 6+ */  1,1,1,1,x,1,1,
/* 07930: 7x7 row 5 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,x,_,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,
	  _,_,_,_,1,_,_,  _,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,x,_,  _,1,_,_,_,x,_,  _,_,1,_,_,x,_,  _,_,_,1,_,x,_,
	  _,_,_,_,1,x,_,  _,_,_,_,_,x,1,
/* 2- */  1,1,_,_,_,_,_,  1,_,1,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,1,_,_,
	  1,_,_,_,_,_,1,  _,1,1,_,_,_,_,  _,1,_,1,_,_,_,  _,1,_,_,1,_,_,
	  _,1,_,_,_,_,1,  _,_,1,1,_,_,_,  _,_,1,_,1,_,_,  _,_,1,_,_,_,1,
	  _,_,_,1,1,_,_,  _,_,_,1,_,_,1,  _,_,_,_,1,_,1,
/* 2+ */  1,1,_,_,_,x,_,  1,_,1,_,_,x,_,  1,_,_,1,_,x,_,  1,_,_,_,1,x,_,
	  1,_,_,_,_,x,1,  _,1,1,_,_,x,_,  _,1,_,1,_,x,_,  _,1,_,_,1,x,_,
	  _,1,_,_,_,x,1,  _,_,1,1,_,x,_,  _,_,1,_,1,x,_,  _,_,1,_,_,x,1,
	  _,_,_,1,1,x,_,  _,_,_,1,_,x,1,  _,_,_,_,1,x,1,
/* 3- */  1,1,1,_,_,_,_,  1,1,_,1,_,_,_,  1,1,_,_,1,_,_,  1,1,_,_,_,_,1,
	  1,_,1,1,_,_,_,  1,_,1,_,1,_,_,  1,_,1,_,_,_,1,  1,_,_,1,1,_,_,
	  1,_,_,1,_,_,1,  1,_,_,_,1,_,1,  _,1,1,1,_,_,_,  _,1,1,_,1,_,_,
	  _,1,1,_,_,_,1,  _,1,_,1,1,_,_,  _,1,_,1,_,_,1,  _,1,_,_,1,_,1,
	  _,_,1,1,1,_,_,  _,_,1,1,_,_,1,  _,_,1,_,1,_,1,  _,_,_,1,1,_,1,
/* 3+ */  1,1,1,_,_,x,_,  1,1,_,1,_,x,_,  1,1,_,_,1,x,_,  1,1,_,_,_,x,1,
	  1,_,1,1,_,x,_,  1,_,1,_,1,x,_,  1,_,1,_,_,x,1,  1,_,_,1,1,x,_,
	  1,_,_,1,_,x,1,  1,_,_,_,1,x,1,  _,1,1,1,_,x,_,  _,1,1,_,1,x,_,
	  _,1,1,_,_,x,1,  _,1,_,1,1,x,_,  _,1,_,1,_,x,1,  _,1,_,_,1,x,1,
	  _,_,1,1,1,x,_,  _,_,1,1,_,x,1,  _,_,1,_,1,x,1,  _,_,_,1,1,x,1,
/* 4- */  1,1,1,1,_,_,_,  1,1,1,_,1,_,_,  1,1,1,_,_,_,1,  1,1,_,1,1,_,_,
	  1,1,_,1,_,_,1,  1,1,_,_,1,_,1,  1,_,1,1,1,_,_,  1,_,1,1,_,_,1,
	  1,_,1,_,1,_,1,  1,_,_,1,1,_,1,  _,1,1,1,1,_,_,  _,1,1,1,_,_,1,
	  _,1,1,_,1,_,1,  _,1,_,1,1,_,1,  _,_,1,1,1,_,1,
/* 4+ */  1,1,1,1,_,x,_,  1,1,1,_,1,x,_,  1,1,1,_,_,x,1,  1,1,_,1,1,x,_,
	  1,1,_,1,_,x,1,  1,1,_,_,1,x,1,  1,_,1,1,1,x,_,  1,_,1,1,_,x,1,
	  1,_,1,_,1,x,1,  1,_,_,1,1,x,1,  _,1,1,1,1,x,_,  _,1,1,1,_,x,1,
	  _,1,1,_,1,x,1,  _,1,_,1,1,x,1,  _,_,1,1,1,x,1,
/* 5- */  1,1,1,1,1,_,_,  1,1,1,1,_,_,1,  1,1,1,_,1,_,1,  1,1,_,1,1,_,1,
	  1,_,1,1,1,_,1,  _,1,1,1,1,_,1,
/* 5+ */  1,1,1,1,1,x,_,  1,1,1,1,_,x,1,  1,1,1,_,1,x,1,  1,1,_,1,1,x,1,
	  1,_,1,1,1,x,1,  _,1,1,1,1,x,1,
/* 6- */  1,1,1,1,1,_,1,
/* 6+ */  1,1,1,1,1,x,1,
/* 08826: 7x7 row 6 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,x,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,
	  _,_,_,_,1,_,_,  _,_,_,_,_,1,_,
/* 1+ */  1,_,_,_,_,_,x,  _,1,_,_,_,_,x,  _,_,1,_,_,_,x,  _,_,_,1,_,_,x,
	  _,_,_,_,1,_,x,  _,_,_,_,_,1,x,
/* 2- */  1,1,_,_,_,_,_,  1,_,1,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,1,_,_,
	  1,_,_,_,_,1,_,  _,1,1,_,_,_,_,  _,1,_,1,_,_,_,  _,1,_,_,1,_,_,
	  _,1,_,_,_,1,_,  _,_,1,1,_,_,_,  _,_,1,_,1,_,_,  _,_,1,_,_,1,_,
	  _,_,_,1,1,_,_,  _,_,_,1,_,1,_,  _,_,_,_,1,1,_,
/* 2+ */  1,1,_,_,_,_,x,  1,_,1,_,_,_,x,  1,_,_,1,_,_,x,  1,_,_,_,1,_,x,
	  1,_,_,_,_,1,x,  _,1,1,_,_,_,x,  _,1,_,1,_,_,x,  _,1,_,_,1,_,x,
	  _,1,_,_,_,1,x,  _,_,1,1,_,_,x,  _,_,1,_,1,_,x,  _,_,1,_,_,1,x,
	  _,_,_,1,1,_,x,  _,_,_,1,_,1,x,  _,_,_,_,1,1,x,
/* 3- */  1,1,1,_,_,_,_,  1,1,_,1,_,_,_,  1,1,_,_,1,_,_,  1,1,_,_,_,1,_,
	  1,_,1,1,_,_,_,  1,_,1,_,1,_,_,  1,_,1,_,_,1,_,  1,_,_,1,1,_,_,
	  1,_,_,1,_,1,_,  1,_,_,_,1,1,_,  _,1,1,1,_,_,_,  _,1,1,_,1,_,_,
	  _,1,1,_,_,1,_,  _,1,_,1,1,_,_,  _,1,_,1,_,1,_,  _,1,_,_,1,1,_,
	  _,_,1,1,1,_,_,  _,_,1,1,_,1,_,  _,_,1,_,1,1,_,  _,_,_,1,1,1,_,
/* 3+ */  1,1,1,_,_,_,x,  1,1,_,1,_,_,x,  1,1,_,_,1,_,x,  1,1,_,_,_,1,x,
	  1,_,1,1,_,_,x,  1,_,1,_,1,_,x,  1,_,1,_,_,1,x,  1,_,_,1,1,_,x,
	  1,_,_,1,_,1,x,  1,_,_,_,1,1,x,  _,1,1,1,_,_,x,  _,1,1,_,1,_,x,
	  _,1,1,_,_,1,x,  _,1,_,1,1,_,x,  _,1,_,1,_,1,x,  _,1,_,_,1,1,x,
	  _,_,1,1,1,_,x,  _,_,1,1,_,1,x,  _,_,1,_,1,1,x,  _,_,_,1,1,1,x,
/* 4- */  1,1,1,1,_,_,_,  1,1,1,_,1,_,_,  1,1,1,_,_,1,_,  1,1,_,1,1,_,_,
	  1,1,_,1,_,1,_,  1,1,_,_,1,1,_,  1,_,1,1,1,_,_,  1,_,1,1,_,1,_,
	  1,_,1,_,1,1,_,  1,_,_,1,1,1,_,  _,1,1,1,1,_,_,  _,1,1,1,_,1,_,
	  _,1,1,_,1,1,_,  _,1,_,1,1,1,_,  _,_,1,1,1,1,_,
/* 4+ */  1,1,1,1,_,_,x,  1,1,1,_,1,_,x,  1,1,1,_,_,1,x,  1,1,_,1,1,_,x,
	  1,1,_,1,_,1,x,  1,1,_,_,1,1,x,  1,_,1,1,1,_,x,  1,_,1,1,_,1,x,
	  1,_,1,_,1,1,x,  1,_,_,1,1,1,x,  _,1,1,1,1,_,x,  _,1,1,1,_,1,x,
	  _,1,1,_,1,1,x,  _,1,_,1,1,1,x,  _,_,1,1,1,1,x,
/* 5- */  1,1,1,1,1,_,_,  1,1,1,1,_,1,_,  1,1,1,_,1,1,_,  1,1,_,1,1,1,_,
	  1,_,1,1,1,1,_,  _,1,1,1,1,1,_,
/* 5+ */  1,1,1,1,1,_,x,  1,1,1,1,_,1,x,  1,1,1,_,1,1,x,  1,1,_,1,1,1,x,
	  1,_,1,1,1,1,x,  _,1,1,1,1,1,x,
/* 6- */  1,1,1,1,1,1,_,
/* 6+ */  1,1,1,1,1,1,x,
/*  9722: 8x8 relations *********************************************** */
/* 09722: 8x8 row 0 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  x,_,_,_,_,_,_,_,
/* 1- */  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,  _,_,_,1,_,_,_,_,
	  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  x,1,_,_,_,_,_,_,  x,_,1,_,_,_,_,_,  x,_,_,1,_,_,_,_,
	  x,_,_,_,1,_,_,_,  x,_,_,_,_,1,_,_,  x,_,_,_,_,_,1,_,
	  x,_,_,_,_,_,_,1,
/* 2- */  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,
	  _,1,_,_,_,1,_,_,  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,
	  _,_,1,1,_,_,_,_,  _,_,1,_,1,_,_,_,  _,_,1,_,_,1,_,_,
	  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,  _,_,_,1,1,_,_,_,
	  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  x,1,1,_,_,_,_,_,  x,1,_,1,_,_,_,_,  x,1,_,_,1,_,_,_,
	  x,1,_,_,_,1,_,_,  x,1,_,_,_,_,1,_,  x,1,_,_,_,_,_,1,
	  x,_,1,1,_,_,_,_,  x,_,1,_,1,_,_,_,  x,_,1,_,_,1,_,_,
	  x,_,1,_,_,_,1,_,  x,_,1,_,_,_,_,1,  x,_,_,1,1,_,_,_,
	  x,_,_,1,_,1,_,_,  x,_,_,1,_,_,1,_,  x,_,_,1,_,_,_,1,
	  x,_,_,_,1,1,_,_,  x,_,_,_,1,_,1,_,  x,_,_,_,1,_,_,1,
	  x,_,_,_,_,1,1,_,  x,_,_,_,_,1,_,1,  x,_,_,_,_,_,1,1,
/* 3- */  _,1,1,1,_,_,_,_,  _,1,1,_,1,_,_,_,  _,1,1,_,_,1,_,_,
	  _,1,1,_,_,_,1,_,  _,1,1,_,_,_,_,1,  _,1,_,1,1,_,_,_,
	  _,1,_,1,_,1,_,_,  _,1,_,1,_,_,1,_,  _,1,_,1,_,_,_,1,
	  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,1,_,  _,1,_,_,1,_,_,1,
	  _,1,_,_,_,1,1,_,  _,1,_,_,_,1,_,1,  _,1,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,  _,_,1,1,_,1,_,_,  _,_,1,1,_,_,1,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,1,_,
	  _,_,1,_,1,_,_,1,  _,_,1,_,_,1,1,_,  _,_,1,_,_,1,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,1,_,
	  _,_,_,1,1,_,_,1,  _,_,_,1,_,1,1,_,  _,_,_,1,_,1,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,1,1,1,_,  _,_,_,_,1,1,_,1,
	  _,_,_,_,1,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  x,1,1,1,_,_,_,_,  x,1,1,_,1,_,_,_,  x,1,1,_,_,1,_,_,
	  x,1,1,_,_,_,1,_,  x,1,1,_,_,_,_,1,  x,1,_,1,1,_,_,_,
	  x,1,_,1,_,1,_,_,  x,1,_,1,_,_,1,_,  x,1,_,1,_,_,_,1,
	  x,1,_,_,1,1,_,_,  x,1,_,_,1,_,1,_,  x,1,_,_,1,_,_,1,
	  x,1,_,_,_,1,1,_,  x,1,_,_,_,1,_,1,  x,1,_,_,_,_,1,1,
	  x,_,1,1,1,_,_,_,  x,_,1,1,_,1,_,_,  x,_,1,1,_,_,1,_,
	  x,_,1,1,_,_,_,1,  x,_,1,_,1,1,_,_,  x,_,1,_,1,_,1,_,
	  x,_,1,_,1,_,_,1,  x,_,1,_,_,1,1,_,  x,_,1,_,_,1,_,1,
	  x,_,1,_,_,_,1,1,  x,_,_,1,1,1,_,_,  x,_,_,1,1,_,1,_,
	  x,_,_,1,1,_,_,1,  x,_,_,1,_,1,1,_,  x,_,_,1,_,1,_,1,
	  x,_,_,1,_,_,1,1,  x,_,_,_,1,1,1,_,  x,_,_,_,1,1,_,1,
	  x,_,_,_,1,_,1,1,  x,_,_,_,_,1,1,1,
/* 4- */  _,1,1,1,1,_,_,_,  _,1,1,1,_,1,_,_,  _,1,1,1,_,_,1,_,
	  _,1,1,1,_,_,_,1,  _,1,1,_,1,1,_,_,  _,1,1,_,1,_,1,_,
	  _,1,1,_,1,_,_,1,  _,1,1,_,_,1,1,_,  _,1,1,_,_,1,_,1,
	  _,1,1,_,_,_,1,1,  _,1,_,1,1,1,_,_,  _,1,_,1,1,_,1,_,
	  _,1,_,1,1,_,_,1,  _,1,_,1,_,1,1,_,  _,1,_,1,_,1,_,1,
	  _,1,_,1,_,_,1,1,  _,1,_,_,1,1,1,_,  _,1,_,_,1,1,_,1,
	  _,1,_,_,1,_,1,1,  _,1,_,_,_,1,1,1,  _,_,1,1,1,1,_,_,
	  _,_,1,1,1,_,1,_,  _,_,1,1,1,_,_,1,  _,_,1,1,_,1,1,_,
	  _,_,1,1,_,1,_,1,  _,_,1,1,_,_,1,1,  _,_,1,_,1,1,1,_,
	  _,_,1,_,1,1,_,1,  _,_,1,_,1,_,1,1,  _,_,1,_,_,1,1,1,
	  _,_,_,1,1,1,1,_,  _,_,_,1,1,1,_,1,  _,_,_,1,1,_,1,1,
	  _,_,_,1,_,1,1,1,  _,_,_,_,1,1,1,1,
/* 4+ */  x,1,1,1,1,_,_,_,  x,1,1,1,_,1,_,_,  x,1,1,1,_,_,1,_,
	  x,1,1,1,_,_,_,1,  x,1,1,_,1,1,_,_,  x,1,1,_,1,_,1,_,
	  x,1,1,_,1,_,_,1,  x,1,1,_,_,1,1,_,  x,1,1,_,_,1,_,1,
	  x,1,1,_,_,_,1,1,  x,1,_,1,1,1,_,_,  x,1,_,1,1,_,1,_,
	  x,1,_,1,1,_,_,1,  x,1,_,1,_,1,1,_,  x,1,_,1,_,1,_,1,
	  x,1,_,1,_,_,1,1,  x,1,_,_,1,1,1,_,  x,1,_,_,1,1,_,1,
	  x,1,_,_,1,_,1,1,  x,1,_,_,_,1,1,1,  x,_,1,1,1,1,_,_,
	  x,_,1,1,1,_,1,_,  x,_,1,1,1,_,_,1,  x,_,1,1,_,1,1,_,
	  x,_,1,1,_,1,_,1,  x,_,1,1,_,_,1,1,  x,_,1,_,1,1,1,_,
	  x,_,1,_,1,1,_,1,  x,_,1,_,1,_,1,1,  x,_,1,_,_,1,1,1,
	  x,_,_,1,1,1,1,_,  x,_,_,1,1,1,_,1,  x,_,_,1,1,_,1,1,
	  x,_,_,1,_,1,1,1,  x,_,_,_,1,1,1,1,
/* 5- */  _,1,1,1,1,1,_,_,  _,1,1,1,1,_,1,_,  _,1,1,1,1,_,_,1,
	  _,1,1,1,_,1,1,_,  _,1,1,1,_,1,_,1,  _,1,1,1,_,_,1,1,
	  _,1,1,_,1,1,1,_,  _,1,1,_,1,1,_,1,  _,1,1,_,1,_,1,1,
	  _,1,1,_,_,1,1,1,  _,1,_,1,1,1,1,_,  _,1,_,1,1,1,_,1,
	  _,1,_,1,1,_,1,1,  _,1,_,1,_,1,1,1,  _,1,_,_,1,1,1,1,
	  _,_,1,1,1,1,1,_,  _,_,1,1,1,1,_,1,  _,_,1,1,1,_,1,1,
	  _,_,1,1,_,1,1,1,  _,_,1,_,1,1,1,1,  _,_,_,1,1,1,1,1,
/* 5+ */  x,1,1,1,1,1,_,_,  x,1,1,1,1,_,1,_,  x,1,1,1,1,_,_,1,
	  x,1,1,1,_,1,1,_,  x,1,1,1,_,1,_,1,  x,1,1,1,_,_,1,1,
	  x,1,1,_,1,1,1,_,  x,1,1,_,1,1,_,1,  x,1,1,_,1,_,1,1,
	  x,1,1,_,_,1,1,1,  x,1,_,1,1,1,1,_,  x,1,_,1,1,1,_,1,
	  x,1,_,1,1,_,1,1,  x,1,_,1,_,1,1,1,  x,1,_,_,1,1,1,1,
	  x,_,1,1,1,1,1,_,  x,_,1,1,1,1,_,1,  x,_,1,1,1,_,1,1,
	  x,_,1,1,_,1,1,1,  x,_,1,_,1,1,1,1,  x,_,_,1,1,1,1,1,
/* 6- */  _,1,1,1,1,1,1,_,  _,1,1,1,1,1,_,1,  _,1,1,1,1,_,1,1,
	  _,1,1,1,_,1,1,1,  _,1,1,_,1,1,1,1,  _,1,_,1,1,1,1,1,
	  _,_,1,1,1,1,1,1,
/* 6+ */  x,1,1,1,1,1,1,_,  x,1,1,1,1,1,_,1,  x,1,1,1,1,_,1,1,
	  x,1,1,1,_,1,1,1,  x,1,1,_,1,1,1,1,  x,1,_,1,1,1,1,1,
	  x,_,1,1,1,1,1,1,
/* 7- */  _,1,1,1,1,1,1,1,
/* 7+ */  x,1,1,1,1,1,1,1,
/* 11770: 8x8 row 1 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,x,_,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,  _,_,_,1,_,_,_,_,
	  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,x,_,_,_,_,_,_,  _,x,1,_,_,_,_,_,  _,x,_,1,_,_,_,_,
	  _,x,_,_,1,_,_,_,  _,x,_,_,_,1,_,_,  _,x,_,_,_,_,1,_,
	  _,x,_,_,_,_,_,1,
/* 2- */  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,  1,_,_,_,1,_,_,_,
	  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,_,1,1,_,_,_,_,  _,_,1,_,1,_,_,_,  _,_,1,_,_,1,_,_,
	  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,  _,_,_,1,1,_,_,_,
	  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,x,1,_,_,_,_,_,  1,x,_,1,_,_,_,_,  1,x,_,_,1,_,_,_,
	  1,x,_,_,_,1,_,_,  1,x,_,_,_,_,1,_,  1,x,_,_,_,_,_,1,
	  _,x,1,1,_,_,_,_,  _,x,1,_,1,_,_,_,  _,x,1,_,_,1,_,_,
	  _,x,1,_,_,_,1,_,  _,x,1,_,_,_,_,1,  _,x,_,1,1,_,_,_,
	  _,x,_,1,_,1,_,_,  _,x,_,1,_,_,1,_,  _,x,_,1,_,_,_,1,
	  _,x,_,_,1,1,_,_,  _,x,_,_,1,_,1,_,  _,x,_,_,1,_,_,1,
	  _,x,_,_,_,1,1,_,  _,x,_,_,_,1,_,1,  _,x,_,_,_,_,1,1,
/* 3- */  1,_,1,1,_,_,_,_,  1,_,1,_,1,_,_,_,  1,_,1,_,_,1,_,_,
	  1,_,1,_,_,_,1,_,  1,_,1,_,_,_,_,1,  1,_,_,1,1,_,_,_,
	  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,1,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,1,_,  1,_,_,_,1,_,_,1,
	  1,_,_,_,_,1,1,_,  1,_,_,_,_,1,_,1,  1,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,  _,_,1,1,_,1,_,_,  _,_,1,1,_,_,1,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,1,_,
	  _,_,1,_,1,_,_,1,  _,_,1,_,_,1,1,_,  _,_,1,_,_,1,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,1,_,
	  _,_,_,1,1,_,_,1,  _,_,_,1,_,1,1,_,  _,_,_,1,_,1,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,1,1,1,_,  _,_,_,_,1,1,_,1,
	  _,_,_,_,1,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  1,x,1,1,_,_,_,_,  1,x,1,_,1,_,_,_,  1,x,1,_,_,1,_,_,
	  1,x,1,_,_,_,1,_,  1,x,1,_,_,_,_,1,  1,x,_,1,1,_,_,_,
	  1,x,_,1,_,1,_,_,  1,x,_,1,_,_,1,_,  1,x,_,1,_,_,_,1,
	  1,x,_,_,1,1,_,_,  1,x,_,_,1,_,1,_,  1,x,_,_,1,_,_,1,
	  1,x,_,_,_,1,1,_,  1,x,_,_,_,1,_,1,  1,x,_,_,_,_,1,1,
	  _,x,1,1,1,_,_,_,  _,x,1,1,_,1,_,_,  _,x,1,1,_,_,1,_,
	  _,x,1,1,_,_,_,1,  _,x,1,_,1,1,_,_,  _,x,1,_,1,_,1,_,
	  _,x,1,_,1,_,_,1,  _,x,1,_,_,1,1,_,  _,x,1,_,_,1,_,1,
	  _,x,1,_,_,_,1,1,  _,x,_,1,1,1,_,_,  _,x,_,1,1,_,1,_,
	  _,x,_,1,1,_,_,1,  _,x,_,1,_,1,1,_,  _,x,_,1,_,1,_,1,
	  _,x,_,1,_,_,1,1,  _,x,_,_,1,1,1,_,  _,x,_,_,1,1,_,1,
	  _,x,_,_,1,_,1,1,  _,x,_,_,_,1,1,1,
/* 4- */  1,_,1,1,1,_,_,_,  1,_,1,1,_,1,_,_,  1,_,1,1,_,_,1,_,
	  1,_,1,1,_,_,_,1,  1,_,1,_,1,1,_,_,  1,_,1,_,1,_,1,_,
	  1,_,1,_,1,_,_,1,  1,_,1,_,_,1,1,_,  1,_,1,_,_,1,_,1,
	  1,_,1,_,_,_,1,1,  1,_,_,1,1,1,_,_,  1,_,_,1,1,_,1,_,
	  1,_,_,1,1,_,_,1,  1,_,_,1,_,1,1,_,  1,_,_,1,_,1,_,1,
	  1,_,_,1,_,_,1,1,  1,_,_,_,1,1,1,_,  1,_,_,_,1,1,_,1,
	  1,_,_,_,1,_,1,1,  1,_,_,_,_,1,1,1,  _,_,1,1,1,1,_,_,
	  _,_,1,1,1,_,1,_,  _,_,1,1,1,_,_,1,  _,_,1,1,_,1,1,_,
	  _,_,1,1,_,1,_,1,  _,_,1,1,_,_,1,1,  _,_,1,_,1,1,1,_,
	  _,_,1,_,1,1,_,1,  _,_,1,_,1,_,1,1,  _,_,1,_,_,1,1,1,
	  _,_,_,1,1,1,1,_,  _,_,_,1,1,1,_,1,  _,_,_,1,1,_,1,1,
	  _,_,_,1,_,1,1,1,  _,_,_,_,1,1,1,1,
/* 4+ */  1,x,1,1,1,_,_,_,  1,x,1,1,_,1,_,_,  1,x,1,1,_,_,1,_,
	  1,x,1,1,_,_,_,1,  1,x,1,_,1,1,_,_,  1,x,1,_,1,_,1,_,
	  1,x,1,_,1,_,_,1,  1,x,1,_,_,1,1,_,  1,x,1,_,_,1,_,1,
	  1,x,1,_,_,_,1,1,  1,x,_,1,1,1,_,_,  1,x,_,1,1,_,1,_,
	  1,x,_,1,1,_,_,1,  1,x,_,1,_,1,1,_,  1,x,_,1,_,1,_,1,
	  1,x,_,1,_,_,1,1,  1,x,_,_,1,1,1,_,  1,x,_,_,1,1,_,1,
	  1,x,_,_,1,_,1,1,  1,x,_,_,_,1,1,1,  _,x,1,1,1,1,_,_,
	  _,x,1,1,1,_,1,_,  _,x,1,1,1,_,_,1,  _,x,1,1,_,1,1,_,
	  _,x,1,1,_,1,_,1,  _,x,1,1,_,_,1,1,  _,x,1,_,1,1,1,_,
	  _,x,1,_,1,1,_,1,  _,x,1,_,1,_,1,1,  _,x,1,_,_,1,1,1,
	  _,x,_,1,1,1,1,_,  _,x,_,1,1,1,_,1,  _,x,_,1,1,_,1,1,
	  _,x,_,1,_,1,1,1,  _,x,_,_,1,1,1,1,
/* 5- */  1,_,1,1,1,1,_,_,  1,_,1,1,1,_,1,_,  1,_,1,1,1,_,_,1,
	  1,_,1,1,_,1,1,_,  1,_,1,1,_,1,_,1,  1,_,1,1,_,_,1,1,
	  1,_,1,_,1,1,1,_,  1,_,1,_,1,1,_,1,  1,_,1,_,1,_,1,1,
	  1,_,1,_,_,1,1,1,  1,_,_,1,1,1,1,_,  1,_,_,1,1,1,_,1,
	  1,_,_,1,1,_,1,1,  1,_,_,1,_,1,1,1,  1,_,_,_,1,1,1,1,
	  _,_,1,1,1,1,1,_,  _,_,1,1,1,1,_,1,  _,_,1,1,1,_,1,1,
	  _,_,1,1,_,1,1,1,  _,_,1,_,1,1,1,1,  _,_,_,1,1,1,1,1,
/* 5+ */  1,x,1,1,1,1,_,_,  1,x,1,1,1,_,1,_,  1,x,1,1,1,_,_,1,
	  1,x,1,1,_,1,1,_,  1,x,1,1,_,1,_,1,  1,x,1,1,_,_,1,1,
	  1,x,1,_,1,1,1,_,  1,x,1,_,1,1,_,1,  1,x,1,_,1,_,1,1,
	  1,x,1,_,_,1,1,1,  1,x,_,1,1,1,1,_,  1,x,_,1,1,1,_,1,
	  1,x,_,1,1,_,1,1,  1,x,_,1,_,1,1,1,  1,x,_,_,1,1,1,1,
	  _,x,1,1,1,1,1,_,  _,x,1,1,1,1,_,1,  _,x,1,1,1,_,1,1,
	  _,x,1,1,_,1,1,1,  _,x,1,_,1,1,1,1,  _,x,_,1,1,1,1,1,
/* 6- */  1,_,1,1,1,1,1,_,  1,_,1,1,1,1,_,1,  1,_,1,1,1,_,1,1,
	  1,_,1,1,_,1,1,1,  1,_,1,_,1,1,1,1,  1,_,_,1,1,1,1,1,
	  _,_,1,1,1,1,1,1,
/* 6+ */  1,x,1,1,1,1,1,_,  1,x,1,1,1,1,_,1,  1,x,1,1,1,_,1,1,
	  1,x,1,1,_,1,1,1,  1,x,1,_,1,1,1,1,  1,x,_,1,1,1,1,1,
	  _,x,1,1,1,1,1,1,
/* 7- */  1,_,1,1,1,1,1,1,
/* 7+ */  1,x,1,1,1,1,1,1,
/* 13818: 8x8 row 2 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,x,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,_,1,_,_,_,_,
	  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,x,_,_,_,_,_,  _,1,x,_,_,_,_,_,  _,_,x,1,_,_,_,_,
	  _,_,x,_,1,_,_,_,  _,_,x,_,_,1,_,_,  _,_,x,_,_,_,1,_,
	  _,_,x,_,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,  1,_,_,_,1,_,_,_,
	  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,  _,1,_,_,_,1,_,_,
	  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,  _,_,_,1,1,_,_,_,
	  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,1,x,_,_,_,_,_,  1,_,x,1,_,_,_,_,  1,_,x,_,1,_,_,_,
	  1,_,x,_,_,1,_,_,  1,_,x,_,_,_,1,_,  1,_,x,_,_,_,_,1,
	  _,1,x,1,_,_,_,_,  _,1,x,_,1,_,_,_,  _,1,x,_,_,1,_,_,
	  _,1,x,_,_,_,1,_,  _,1,x,_,_,_,_,1,  _,_,x,1,1,_,_,_,
	  _,_,x,1,_,1,_,_,  _,_,x,1,_,_,1,_,  _,_,x,1,_,_,_,1,
	  _,_,x,_,1,1,_,_,  _,_,x,_,1,_,1,_,  _,_,x,_,1,_,_,1,
	  _,_,x,_,_,1,1,_,  _,_,x,_,_,1,_,1,  _,_,x,_,_,_,1,1,
/* 3- */  1,1,_,1,_,_,_,_,  1,1,_,_,1,_,_,_,  1,1,_,_,_,1,_,_,
	  1,1,_,_,_,_,1,_,  1,1,_,_,_,_,_,1,  1,_,_,1,1,_,_,_,
	  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,1,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,1,_,  1,_,_,_,1,_,_,1,
	  1,_,_,_,_,1,1,_,  1,_,_,_,_,1,_,1,  1,_,_,_,_,_,1,1,
	  _,1,_,1,1,_,_,_,  _,1,_,1,_,1,_,_,  _,1,_,1,_,_,1,_,
	  _,1,_,1,_,_,_,1,  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,1,_,
	  _,1,_,_,1,_,_,1,  _,1,_,_,_,1,1,_,  _,1,_,_,_,1,_,1,
	  _,1,_,_,_,_,1,1,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,1,_,
	  _,_,_,1,1,_,_,1,  _,_,_,1,_,1,1,_,  _,_,_,1,_,1,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,1,1,1,_,  _,_,_,_,1,1,_,1,
	  _,_,_,_,1,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  1,1,x,1,_,_,_,_,  1,1,x,_,1,_,_,_,  1,1,x,_,_,1,_,_,
	  1,1,x,_,_,_,1,_,  1,1,x,_,_,_,_,1,  1,_,x,1,1,_,_,_,
	  1,_,x,1,_,1,_,_,  1,_,x,1,_,_,1,_,  1,_,x,1,_,_,_,1,
	  1,_,x,_,1,1,_,_,  1,_,x,_,1,_,1,_,  1,_,x,_,1,_,_,1,
	  1,_,x,_,_,1,1,_,  1,_,x,_,_,1,_,1,  1,_,x,_,_,_,1,1,
	  _,1,x,1,1,_,_,_,  _,1,x,1,_,1,_,_,  _,1,x,1,_,_,1,_,
	  _,1,x,1,_,_,_,1,  _,1,x,_,1,1,_,_,  _,1,x,_,1,_,1,_,
	  _,1,x,_,1,_,_,1,  _,1,x,_,_,1,1,_,  _,1,x,_,_,1,_,1,
	  _,1,x,_,_,_,1,1,  _,_,x,1,1,1,_,_,  _,_,x,1,1,_,1,_,
	  _,_,x,1,1,_,_,1,  _,_,x,1,_,1,1,_,  _,_,x,1,_,1,_,1,
	  _,_,x,1,_,_,1,1,  _,_,x,_,1,1,1,_,  _,_,x,_,1,1,_,1,
	  _,_,x,_,1,_,1,1,  _,_,x,_,_,1,1,1,
/* 4- */  1,1,_,1,1,_,_,_,  1,1,_,1,_,1,_,_,  1,1,_,1,_,_,1,_,
	  1,1,_,1,_,_,_,1,  1,1,_,_,1,1,_,_,  1,1,_,_,1,_,1,_,
	  1,1,_,_,1,_,_,1,  1,1,_,_,_,1,1,_,  1,1,_,_,_,1,_,1,
	  1,1,_,_,_,_,1,1,  1,_,_,1,1,1,_,_,  1,_,_,1,1,_,1,_,
	  1,_,_,1,1,_,_,1,  1,_,_,1,_,1,1,_,  1,_,_,1,_,1,_,1,
	  1,_,_,1,_,_,1,1,  1,_,_,_,1,1,1,_,  1,_,_,_,1,1,_,1,
	  1,_,_,_,1,_,1,1,  1,_,_,_,_,1,1,1,  _,1,_,1,1,1,_,_,
	  _,1,_,1,1,_,1,_,  _,1,_,1,1,_,_,1,  _,1,_,1,_,1,1,_,
	  _,1,_,1,_,1,_,1,  _,1,_,1,_,_,1,1,  _,1,_,_,1,1,1,_,
	  _,1,_,_,1,1,_,1,  _,1,_,_,1,_,1,1,  _,1,_,_,_,1,1,1,
	  _,_,_,1,1,1,1,_,  _,_,_,1,1,1,_,1,  _,_,_,1,1,_,1,1,
	  _,_,_,1,_,1,1,1,  _,_,_,_,1,1,1,1,
/* 4+ */  1,1,x,1,1,_,_,_,  1,1,x,1,_,1,_,_,  1,1,x,1,_,_,1,_,
	  1,1,x,1,_,_,_,1,  1,1,x,_,1,1,_,_,  1,1,x,_,1,_,1,_,
	  1,1,x,_,1,_,_,1,  1,1,x,_,_,1,1,_,  1,1,x,_,_,1,_,1,
	  1,1,x,_,_,_,1,1,  1,_,x,1,1,1,_,_,  1,_,x,1,1,_,1,_,
	  1,_,x,1,1,_,_,1,  1,_,x,1,_,1,1,_,  1,_,x,1,_,1,_,1,
	  1,_,x,1,_,_,1,1,  1,_,x,_,1,1,1,_,  1,_,x,_,1,1,_,1,
	  1,_,x,_,1,_,1,1,  1,_,x,_,_,1,1,1,  _,1,x,1,1,1,_,_,
	  _,1,x,1,1,_,1,_,  _,1,x,1,1,_,_,1,  _,1,x,1,_,1,1,_,
	  _,1,x,1,_,1,_,1,  _,1,x,1,_,_,1,1,  _,1,x,_,1,1,1,_,
	  _,1,x,_,1,1,_,1,  _,1,x,_,1,_,1,1,  _,1,x,_,_,1,1,1,
	  _,_,x,1,1,1,1,_,  _,_,x,1,1,1,_,1,  _,_,x,1,1,_,1,1,
	  _,_,x,1,_,1,1,1,  _,_,x,_,1,1,1,1,
/* 5- */  1,1,_,1,1,1,_,_,  1,1,_,1,1,_,1,_,  1,1,_,1,1,_,_,1,
	  1,1,_,1,_,1,1,_,  1,1,_,1,_,1,_,1,  1,1,_,1,_,_,1,1,
	  1,1,_,_,1,1,1,_,  1,1,_,_,1,1,_,1,  1,1,_,_,1,_,1,1,
	  1,1,_,_,_,1,1,1,  1,_,_,1,1,1,1,_,  1,_,_,1,1,1,_,1,
	  1,_,_,1,1,_,1,1,  1,_,_,1,_,1,1,1,  1,_,_,_,1,1,1,1,
	  _,1,_,1,1,1,1,_,  _,1,_,1,1,1,_,1,  _,1,_,1,1,_,1,1,
	  _,1,_,1,_,1,1,1,  _,1,_,_,1,1,1,1,  _,_,_,1,1,1,1,1,
/* 5+ */  1,1,x,1,1,1,_,_,  1,1,x,1,1,_,1,_,  1,1,x,1,1,_,_,1,
	  1,1,x,1,_,1,1,_,  1,1,x,1,_,1,_,1,  1,1,x,1,_,_,1,1,
	  1,1,x,_,1,1,1,_,  1,1,x,_,1,1,_,1,  1,1,x,_,1,_,1,1,
	  1,1,x,_,_,1,1,1,  1,_,x,1,1,1,1,_,  1,_,x,1,1,1,_,1,
	  1,_,x,1,1,_,1,1,  1,_,x,1,_,1,1,1,  1,_,x,_,1,1,1,1,
	  _,1,x,1,1,1,1,_,  _,1,x,1,1,1,_,1,  _,1,x,1,1,_,1,1,
	  _,1,x,1,_,1,1,1,  _,1,x,_,1,1,1,1,  _,_,x,1,1,1,1,1,
/* 6- */  1,1,_,1,1,1,1,_,  1,1,_,1,1,1,_,1,  1,1,_,1,1,_,1,1,
	  1,1,_,1,_,1,1,1,  1,1,_,_,1,1,1,1,  1,_,_,1,1,1,1,1,
	  _,1,_,1,1,1,1,1,
/* 6+ */  1,1,x,1,1,1,1,_,  1,1,x,1,1,1,_,1,  1,1,x,1,1,_,1,1,
	  1,1,x,1,_,1,1,1,  1,1,x,_,1,1,1,1,  1,_,x,1,1,1,1,1,
	  _,1,x,1,1,1,1,1,
/* 7- */  1,1,_,1,1,1,1,1,
/* 7+ */  1,1,x,1,1,1,1,1,
/* 15866: 8x8 row 3 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,x,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,x,_,_,_,_,  _,1,_,x,_,_,_,_,  _,_,1,x,_,_,_,_,
	  _,_,_,x,1,_,_,_,  _,_,_,x,_,1,_,_,  _,_,_,x,_,_,1,_,
	  _,_,_,x,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,_,1,_,_,_,
	  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,1,1,_,_,_,_,_,  _,1,_,_,1,_,_,_,  _,1,_,_,_,1,_,_,
	  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,  _,_,1,_,1,_,_,_,
	  _,_,1,_,_,1,_,_,  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,x,_,_,_,_,  1,_,1,x,_,_,_,_,  1,_,_,x,1,_,_,_,
	  1,_,_,x,_,1,_,_,  1,_,_,x,_,_,1,_,  1,_,_,x,_,_,_,1,
	  _,1,1,x,_,_,_,_,  _,1,_,x,1,_,_,_,  _,1,_,x,_,1,_,_,
	  _,1,_,x,_,_,1,_,  _,1,_,x,_,_,_,1,  _,_,1,x,1,_,_,_,
	  _,_,1,x,_,1,_,_,  _,_,1,x,_,_,1,_,  _,_,1,x,_,_,_,1,
	  _,_,_,x,1,1,_,_,  _,_,_,x,1,_,1,_,  _,_,_,x,1,_,_,1,
	  _,_,_,x,_,1,1,_,  _,_,_,x,_,1,_,1,  _,_,_,x,_,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,  1,1,_,_,_,1,_,_,
	  1,1,_,_,_,_,1,_,  1,1,_,_,_,_,_,1,  1,_,1,_,1,_,_,_,
	  1,_,1,_,_,1,_,_,  1,_,1,_,_,_,1,_,  1,_,1,_,_,_,_,1,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,1,_,  1,_,_,_,1,_,_,1,
	  1,_,_,_,_,1,1,_,  1,_,_,_,_,1,_,1,  1,_,_,_,_,_,1,1,
	  _,1,1,_,1,_,_,_,  _,1,1,_,_,1,_,_,  _,1,1,_,_,_,1,_,
	  _,1,1,_,_,_,_,1,  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,1,_,
	  _,1,_,_,1,_,_,1,  _,1,_,_,_,1,1,_,  _,1,_,_,_,1,_,1,
	  _,1,_,_,_,_,1,1,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,1,_,
	  _,_,1,_,1,_,_,1,  _,_,1,_,_,1,1,_,  _,_,1,_,_,1,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,_,1,1,1,_,  _,_,_,_,1,1,_,1,
	  _,_,_,_,1,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,x,_,_,_,_,  1,1,_,x,1,_,_,_,  1,1,_,x,_,1,_,_,
	  1,1,_,x,_,_,1,_,  1,1,_,x,_,_,_,1,  1,_,1,x,1,_,_,_,
	  1,_,1,x,_,1,_,_,  1,_,1,x,_,_,1,_,  1,_,1,x,_,_,_,1,
	  1,_,_,x,1,1,_,_,  1,_,_,x,1,_,1,_,  1,_,_,x,1,_,_,1,
	  1,_,_,x,_,1,1,_,  1,_,_,x,_,1,_,1,  1,_,_,x,_,_,1,1,
	  _,1,1,x,1,_,_,_,  _,1,1,x,_,1,_,_,  _,1,1,x,_,_,1,_,
	  _,1,1,x,_,_,_,1,  _,1,_,x,1,1,_,_,  _,1,_,x,1,_,1,_,
	  _,1,_,x,1,_,_,1,  _,1,_,x,_,1,1,_,  _,1,_,x,_,1,_,1,
	  _,1,_,x,_,_,1,1,  _,_,1,x,1,1,_,_,  _,_,1,x,1,_,1,_,
	  _,_,1,x,1,_,_,1,  _,_,1,x,_,1,1,_,  _,_,1,x,_,1,_,1,
	  _,_,1,x,_,_,1,1,  _,_,_,x,1,1,1,_,  _,_,_,x,1,1,_,1,
	  _,_,_,x,1,_,1,1,  _,_,_,x,_,1,1,1,
/* 4- */  1,1,1,_,1,_,_,_,  1,1,1,_,_,1,_,_,  1,1,1,_,_,_,1,_,
	  1,1,1,_,_,_,_,1,  1,1,_,_,1,1,_,_,  1,1,_,_,1,_,1,_,
	  1,1,_,_,1,_,_,1,  1,1,_,_,_,1,1,_,  1,1,_,_,_,1,_,1,
	  1,1,_,_,_,_,1,1,  1,_,1,_,1,1,_,_,  1,_,1,_,1,_,1,_,
	  1,_,1,_,1,_,_,1,  1,_,1,_,_,1,1,_,  1,_,1,_,_,1,_,1,
	  1,_,1,_,_,_,1,1,  1,_,_,_,1,1,1,_,  1,_,_,_,1,1,_,1,
	  1,_,_,_,1,_,1,1,  1,_,_,_,_,1,1,1,  _,1,1,_,1,1,_,_,
	  _,1,1,_,1,_,1,_,  _,1,1,_,1,_,_,1,  _,1,1,_,_,1,1,_,
	  _,1,1,_,_,1,_,1,  _,1,1,_,_,_,1,1,  _,1,_,_,1,1,1,_,
	  _,1,_,_,1,1,_,1,  _,1,_,_,1,_,1,1,  _,1,_,_,_,1,1,1,
	  _,_,1,_,1,1,1,_,  _,_,1,_,1,1,_,1,  _,_,1,_,1,_,1,1,
	  _,_,1,_,_,1,1,1,  _,_,_,_,1,1,1,1,
/* 4+ */  1,1,1,x,1,_,_,_,  1,1,1,x,_,1,_,_,  1,1,1,x,_,_,1,_,
	  1,1,1,x,_,_,_,1,  1,1,_,x,1,1,_,_,  1,1,_,x,1,_,1,_,
	  1,1,_,x,1,_,_,1,  1,1,_,x,_,1,1,_,  1,1,_,x,_,1,_,1,
	  1,1,_,x,_,_,1,1,  1,_,1,x,1,1,_,_,  1,_,1,x,1,_,1,_,
	  1,_,1,x,1,_,_,1,  1,_,1,x,_,1,1,_,  1,_,1,x,_,1,_,1,
	  1,_,1,x,_,_,1,1,  1,_,_,x,1,1,1,_,  1,_,_,x,1,1,_,1,
	  1,_,_,x,1,_,1,1,  1,_,_,x,_,1,1,1,  _,1,1,x,1,1,_,_,
	  _,1,1,x,1,_,1,_,  _,1,1,x,1,_,_,1,  _,1,1,x,_,1,1,_,
	  _,1,1,x,_,1,_,1,  _,1,1,x,_,_,1,1,  _,1,_,x,1,1,1,_,
	  _,1,_,x,1,1,_,1,  _,1,_,x,1,_,1,1,  _,1,_,x,_,1,1,1,
	  _,_,1,x,1,1,1,_,  _,_,1,x,1,1,_,1,  _,_,1,x,1,_,1,1,
	  _,_,1,x,_,1,1,1,  _,_,_,x,1,1,1,1,
/* 5- */  1,1,1,_,1,1,_,_,  1,1,1,_,1,_,1,_,  1,1,1,_,1,_,_,1,
	  1,1,1,_,_,1,1,_,  1,1,1,_,_,1,_,1,  1,1,1,_,_,_,1,1,
	  1,1,_,_,1,1,1,_,  1,1,_,_,1,1,_,1,  1,1,_,_,1,_,1,1,
	  1,1,_,_,_,1,1,1,  1,_,1,_,1,1,1,_,  1,_,1,_,1,1,_,1,
	  1,_,1,_,1,_,1,1,  1,_,1,_,_,1,1,1,  1,_,_,_,1,1,1,1,
	  _,1,1,_,1,1,1,_,  _,1,1,_,1,1,_,1,  _,1,1,_,1,_,1,1,
	  _,1,1,_,_,1,1,1,  _,1,_,_,1,1,1,1,  _,_,1,_,1,1,1,1,
/* 5+ */  1,1,1,x,1,1,_,_,  1,1,1,x,1,_,1,_,  1,1,1,x,1,_,_,1,
	  1,1,1,x,_,1,1,_,  1,1,1,x,_,1,_,1,  1,1,1,x,_,_,1,1,
	  1,1,_,x,1,1,1,_,  1,1,_,x,1,1,_,1,  1,1,_,x,1,_,1,1,
	  1,1,_,x,_,1,1,1,  1,_,1,x,1,1,1,_,  1,_,1,x,1,1,_,1,
	  1,_,1,x,1,_,1,1,  1,_,1,x,_,1,1,1,  1,_,_,x,1,1,1,1,
	  _,1,1,x,1,1,1,_,  _,1,1,x,1,1,_,1,  _,1,1,x,1,_,1,1,
	  _,1,1,x,_,1,1,1,  _,1,_,x,1,1,1,1,  _,_,1,x,1,1,1,1,
/* 6- */  1,1,1,_,1,1,1,_,  1,1,1,_,1,1,_,1,  1,1,1,_,1,_,1,1,
	  1,1,1,_,_,1,1,1,  1,1,_,_,1,1,1,1,  1,_,1,_,1,1,1,1,
	  _,1,1,_,1,1,1,1,
/* 6+ */  1,1,1,x,1,1,1,_,  1,1,1,x,1,1,_,1,  1,1,1,x,1,_,1,1,
	  1,1,1,x,_,1,1,1,  1,1,_,x,1,1,1,1,  1,_,1,x,1,1,1,1,
	  _,1,1,x,1,1,1,1,
/* 7- */  1,1,1,_,1,1,1,1,
/* 7+ */  1,1,1,x,1,1,1,1,
/* 17914: 8x8 row 4 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,x,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,x,_,_,_,  _,1,_,_,x,_,_,_,  _,_,1,_,x,_,_,_,
	  _,_,_,1,x,_,_,_,  _,_,_,_,x,1,_,_,  _,_,_,_,x,_,1,_,
	  _,_,_,_,x,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,
	  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,_,1,_,_,
	  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,
	  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,x,_,_,_,  1,_,1,_,x,_,_,_,  1,_,_,1,x,_,_,_,
	  1,_,_,_,x,1,_,_,  1,_,_,_,x,_,1,_,  1,_,_,_,x,_,_,1,
	  _,1,1,_,x,_,_,_,  _,1,_,1,x,_,_,_,  _,1,_,_,x,1,_,_,
	  _,1,_,_,x,_,1,_,  _,1,_,_,x,_,_,1,  _,_,1,1,x,_,_,_,
	  _,_,1,_,x,1,_,_,  _,_,1,_,x,_,1,_,  _,_,1,_,x,_,_,1,
	  _,_,_,1,x,1,_,_,  _,_,_,1,x,_,1,_,  _,_,_,1,x,_,_,1,
	  _,_,_,_,x,1,1,_,  _,_,_,_,x,1,_,1,  _,_,_,_,x,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,1,_,_,_,_,  1,1,_,_,_,1,_,_,
	  1,1,_,_,_,_,1,_,  1,1,_,_,_,_,_,1,  1,_,1,1,_,_,_,_,
	  1,_,1,_,_,1,_,_,  1,_,1,_,_,_,1,_,  1,_,1,_,_,_,_,1,
	  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,1,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,  1,_,_,_,_,1,_,1,  1,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,  _,1,1,_,_,1,_,_,  _,1,1,_,_,_,1,_,
	  _,1,1,_,_,_,_,1,  _,1,_,1,_,1,_,_,  _,1,_,1,_,_,1,_,
	  _,1,_,1,_,_,_,1,  _,1,_,_,_,1,1,_,  _,1,_,_,_,1,_,1,
	  _,1,_,_,_,_,1,1,  _,_,1,1,_,1,_,_,  _,_,1,1,_,_,1,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,_,1,1,_,  _,_,1,_,_,1,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,1,_,1,1,_,  _,_,_,1,_,1,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,_,x,_,_,_,  1,1,_,1,x,_,_,_,  1,1,_,_,x,1,_,_,
	  1,1,_,_,x,_,1,_,  1,1,_,_,x,_,_,1,  1,_,1,1,x,_,_,_,
	  1,_,1,_,x,1,_,_,  1,_,1,_,x,_,1,_,  1,_,1,_,x,_,_,1,
	  1,_,_,1,x,1,_,_,  1,_,_,1,x,_,1,_,  1,_,_,1,x,_,_,1,
	  1,_,_,_,x,1,1,_,  1,_,_,_,x,1,_,1,  1,_,_,_,x,_,1,1,
	  _,1,1,1,x,_,_,_,  _,1,1,_,x,1,_,_,  _,1,1,_,x,_,1,_,
	  _,1,1,_,x,_,_,1,  _,1,_,1,x,1,_,_,  _,1,_,1,x,_,1,_,
	  _,1,_,1,x,_,_,1,  _,1,_,_,x,1,1,_,  _,1,_,_,x,1,_,1,
	  _,1,_,_,x,_,1,1,  _,_,1,1,x,1,_,_,  _,_,1,1,x,_,1,_,
	  _,_,1,1,x,_,_,1,  _,_,1,_,x,1,1,_,  _,_,1,_,x,1,_,1,
	  _,_,1,_,x,_,1,1,  _,_,_,1,x,1,1,_,  _,_,_,1,x,1,_,1,
	  _,_,_,1,x,_,1,1,  _,_,_,_,x,1,1,1,
/* 4- */  1,1,1,1,_,_,_,_,  1,1,1,_,_,1,_,_,  1,1,1,_,_,_,1,_,
	  1,1,1,_,_,_,_,1,  1,1,_,1,_,1,_,_,  1,1,_,1,_,_,1,_,
	  1,1,_,1,_,_,_,1,  1,1,_,_,_,1,1,_,  1,1,_,_,_,1,_,1,
	  1,1,_,_,_,_,1,1,  1,_,1,1,_,1,_,_,  1,_,1,1,_,_,1,_,
	  1,_,1,1,_,_,_,1,  1,_,1,_,_,1,1,_,  1,_,1,_,_,1,_,1,
	  1,_,1,_,_,_,1,1,  1,_,_,1,_,1,1,_,  1,_,_,1,_,1,_,1,
	  1,_,_,1,_,_,1,1,  1,_,_,_,_,1,1,1,  _,1,1,1,_,1,_,_,
	  _,1,1,1,_,_,1,_,  _,1,1,1,_,_,_,1,  _,1,1,_,_,1,1,_,
	  _,1,1,_,_,1,_,1,  _,1,1,_,_,_,1,1,  _,1,_,1,_,1,1,_,
	  _,1,_,1,_,1,_,1,  _,1,_,1,_,_,1,1,  _,1,_,_,_,1,1,1,
	  _,_,1,1,_,1,1,_,  _,_,1,1,_,1,_,1,  _,_,1,1,_,_,1,1,
	  _,_,1,_,_,1,1,1,  _,_,_,1,_,1,1,1,
/* 4+ */  1,1,1,1,x,_,_,_,  1,1,1,_,x,1,_,_,  1,1,1,_,x,_,1,_,
	  1,1,1,_,x,_,_,1,  1,1,_,1,x,1,_,_,  1,1,_,1,x,_,1,_,
	  1,1,_,1,x,_,_,1,  1,1,_,_,x,1,1,_,  1,1,_,_,x,1,_,1,
	  1,1,_,_,x,_,1,1,  1,_,1,1,x,1,_,_,  1,_,1,1,x,_,1,_,
	  1,_,1,1,x,_,_,1,  1,_,1,_,x,1,1,_,  1,_,1,_,x,1,_,1,
	  1,_,1,_,x,_,1,1,  1,_,_,1,x,1,1,_,  1,_,_,1,x,1,_,1,
	  1,_,_,1,x,_,1,1,  1,_,_,_,x,1,1,1,  _,1,1,1,x,1,_,_,
	  _,1,1,1,x,_,1,_,  _,1,1,1,x,_,_,1,  _,1,1,_,x,1,1,_,
	  _,1,1,_,x,1,_,1,  _,1,1,_,x,_,1,1,  _,1,_,1,x,1,1,_,
	  _,1,_,1,x,1,_,1,  _,1,_,1,x,_,1,1,  _,1,_,_,x,1,1,1,
	  _,_,1,1,x,1,1,_,  _,_,1,1,x,1,_,1,  _,_,1,1,x,_,1,1,
	  _,_,1,_,x,1,1,1,  _,_,_,1,x,1,1,1,
/* 5- */  1,1,1,1,_,1,_,_,  1,1,1,1,_,_,1,_,  1,1,1,1,_,_,_,1,
	  1,1,1,_,_,1,1,_,  1,1,1,_,_,1,_,1,  1,1,1,_,_,_,1,1,
	  1,1,_,1,_,1,1,_,  1,1,_,1,_,1,_,1,  1,1,_,1,_,_,1,1,
	  1,1,_,_,_,1,1,1,  1,_,1,1,_,1,1,_,  1,_,1,1,_,1,_,1,
	  1,_,1,1,_,_,1,1,  1,_,1,_,_,1,1,1,  1,_,_,1,_,1,1,1,
	  _,1,1,1,_,1,1,_,  _,1,1,1,_,1,_,1,  _,1,1,1,_,_,1,1,
	  _,1,1,_,_,1,1,1,  _,1,_,1,_,1,1,1,  _,_,1,1,_,1,1,1,
/* 5+ */  1,1,1,1,x,1,_,_,  1,1,1,1,x,_,1,_,  1,1,1,1,x,_,_,1,
	  1,1,1,_,x,1,1,_,  1,1,1,_,x,1,_,1,  1,1,1,_,x,_,1,1,
	  1,1,_,1,x,1,1,_,  1,1,_,1,x,1,_,1,  1,1,_,1,x,_,1,1,
	  1,1,_,_,x,1,1,1,  1,_,1,1,x,1,1,_,  1,_,1,1,x,1,_,1,
	  1,_,1,1,x,_,1,1,  1,_,1,_,x,1,1,1,  1,_,_,1,x,1,1,1,
	  _,1,1,1,x,1,1,_,  _,1,1,1,x,1,_,1,  _,1,1,1,x,_,1,1,
	  _,1,1,_,x,1,1,1,  _,1,_,1,x,1,1,1,  _,_,1,1,x,1,1,1,
/* 6- */  1,1,1,1,_,1,1,_,  1,1,1,1,_,1,_,1,  1,1,1,1,_,_,1,1,
	  1,1,1,_,_,1,1,1,  1,1,_,1,_,1,1,1,  1,_,1,1,_,1,1,1,
	  _,1,1,1,_,1,1,1,
/* 6+ */  1,1,1,1,x,1,1,_,  1,1,1,1,x,1,_,1,  1,1,1,1,x,_,1,1,
	  1,1,1,_,x,1,1,1,  1,1,_,1,x,1,1,1,  1,_,1,1,x,1,1,1,
	  _,1,1,1,x,1,1,1,
/* 7- */  1,1,1,1,_,1,1,1,
/* 7+ */  1,1,1,1,x,1,1,1,
/* 19962: 8x8 row 5 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,x,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,  _,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,x,_,_,  _,1,_,_,_,x,_,_,  _,_,1,_,_,x,_,_,
	  _,_,_,1,_,x,_,_,  _,_,_,_,1,x,_,_,  _,_,_,_,_,x,1,_,
	  _,_,_,_,_,x,_,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,
	  1,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,
	  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,
	  _,_,1,_,1,_,_,_,  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,_,x,_,_,  1,_,1,_,_,x,_,_,  1,_,_,1,_,x,_,_,
	  1,_,_,_,1,x,_,_,  1,_,_,_,_,x,1,_,  1,_,_,_,_,x,_,1,
	  _,1,1,_,_,x,_,_,  _,1,_,1,_,x,_,_,  _,1,_,_,1,x,_,_,
	  _,1,_,_,_,x,1,_,  _,1,_,_,_,x,_,1,  _,_,1,1,_,x,_,_,
	  _,_,1,_,1,x,_,_,  _,_,1,_,_,x,1,_,  _,_,1,_,_,x,_,1,
	  _,_,_,1,1,x,_,_,  _,_,_,1,_,x,1,_,  _,_,_,1,_,x,_,1,
	  _,_,_,_,1,x,1,_,  _,_,_,_,1,x,_,1,  _,_,_,_,_,x,1,1,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,1,_,_,_,_,  1,1,_,_,1,_,_,_,
	  1,1,_,_,_,_,1,_,  1,1,_,_,_,_,_,1,  1,_,1,1,_,_,_,_,
	  1,_,1,_,1,_,_,_,  1,_,1,_,_,_,1,_,  1,_,1,_,_,_,_,1,
	  1,_,_,1,1,_,_,_,  1,_,_,1,_,_,1,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,1,_,1,_,  1,_,_,_,1,_,_,1,  1,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,  _,1,1,_,1,_,_,_,  _,1,1,_,_,_,1,_,
	  _,1,1,_,_,_,_,1,  _,1,_,1,1,_,_,_,  _,1,_,1,_,_,1,_,
	  _,1,_,1,_,_,_,1,  _,1,_,_,1,_,1,_,  _,1,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,  _,_,1,1,1,_,_,_,  _,_,1,1,_,_,1,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,1,_,1,_,  _,_,1,_,1,_,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,1,1,_,1,_,  _,_,_,1,1,_,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,1,_,1,1,
/* 3+ */  1,1,1,_,_,x,_,_,  1,1,_,1,_,x,_,_,  1,1,_,_,1,x,_,_,
	  1,1,_,_,_,x,1,_,  1,1,_,_,_,x,_,1,  1,_,1,1,_,x,_,_,
	  1,_,1,_,1,x,_,_,  1,_,1,_,_,x,1,_,  1,_,1,_,_,x,_,1,
	  1,_,_,1,1,x,_,_,  1,_,_,1,_,x,1,_,  1,_,_,1,_,x,_,1,
	  1,_,_,_,1,x,1,_,  1,_,_,_,1,x,_,1,  1,_,_,_,_,x,1,1,
	  _,1,1,1,_,x,_,_,  _,1,1,_,1,x,_,_,  _,1,1,_,_,x,1,_,
	  _,1,1,_,_,x,_,1,  _,1,_,1,1,x,_,_,  _,1,_,1,_,x,1,_,
	  _,1,_,1,_,x,_,1,  _,1,_,_,1,x,1,_,  _,1,_,_,1,x,_,1,
	  _,1,_,_,_,x,1,1,  _,_,1,1,1,x,_,_,  _,_,1,1,_,x,1,_,
	  _,_,1,1,_,x,_,1,  _,_,1,_,1,x,1,_,  _,_,1,_,1,x,_,1,
	  _,_,1,_,_,x,1,1,  _,_,_,1,1,x,1,_,  _,_,_,1,1,x,_,1,
	  _,_,_,1,_,x,1,1,  _,_,_,_,1,x,1,1,
/* 4- */  1,1,1,1,_,_,_,_,  1,1,1,_,1,_,_,_,  1,1,1,_,_,_,1,_,
	  1,1,1,_,_,_,_,1,  1,1,_,1,1,_,_,_,  1,1,_,1,_,_,1,_,
	  1,1,_,1,_,_,_,1,  1,1,_,_,1,_,1,_,  1,1,_,_,1,_,_,1,
	  1,1,_,_,_,_,1,1,  1,_,1,1,1,_,_,_,  1,_,1,1,_,_,1,_,
	  1,_,1,1,_,_,_,1,  1,_,1,_,1,_,1,_,  1,_,1,_,1,_,_,1,
	  1,_,1,_,_,_,1,1,  1,_,_,1,1,_,1,_,  1,_,_,1,1,_,_,1,
	  1,_,_,1,_,_,1,1,  1,_,_,_,1,_,1,1,  _,1,1,1,1,_,_,_,
	  _,1,1,1,_,_,1,_,  _,1,1,1,_,_,_,1,  _,1,1,_,1,_,1,_,
	  _,1,1,_,1,_,_,1,  _,1,1,_,_,_,1,1,  _,1,_,1,1,_,1,_,
	  _,1,_,1,1,_,_,1,  _,1,_,1,_,_,1,1,  _,1,_,_,1,_,1,1,
	  _,_,1,1,1,_,1,_,  _,_,1,1,1,_,_,1,  _,_,1,1,_,_,1,1,
	  _,_,1,_,1,_,1,1,  _,_,_,1,1,_,1,1,
/* 4+ */  1,1,1,1,_,x,_,_,  1,1,1,_,1,x,_,_,  1,1,1,_,_,x,1,_,
	  1,1,1,_,_,x,_,1,  1,1,_,1,1,x,_,_,  1,1,_,1,_,x,1,_,
	  1,1,_,1,_,x,_,1,  1,1,_,_,1,x,1,_,  1,1,_,_,1,x,_,1,
	  1,1,_,_,_,x,1,1,  1,_,1,1,1,x,_,_,  1,_,1,1,_,x,1,_,
	  1,_,1,1,_,x,_,1,  1,_,1,_,1,x,1,_,  1,_,1,_,1,x,_,1,
	  1,_,1,_,_,x,1,1,  1,_,_,1,1,x,1,_,  1,_,_,1,1,x,_,1,
	  1,_,_,1,_,x,1,1,  1,_,_,_,1,x,1,1,  _,1,1,1,1,x,_,_,
	  _,1,1,1,_,x,1,_,  _,1,1,1,_,x,_,1,  _,1,1,_,1,x,1,_,
	  _,1,1,_,1,x,_,1,  _,1,1,_,_,x,1,1,  _,1,_,1,1,x,1,_,
	  _,1,_,1,1,x,_,1,  _,1,_,1,_,x,1,1,  _,1,_,_,1,x,1,1,
	  _,_,1,1,1,x,1,_,  _,_,1,1,1,x,_,1,  _,_,1,1,_,x,1,1,
	  _,_,1,_,1,x,1,1,  _,_,_,1,1,x,1,1,
/* 5- */  1,1,1,1,1,_,_,_,  1,1,1,1,_,_,1,_,  1,1,1,1,_,_,_,1,
	  1,1,1,_,1,_,1,_,  1,1,1,_,1,_,_,1,  1,1,1,_,_,_,1,1,
	  1,1,_,1,1,_,1,_,  1,1,_,1,1,_,_,1,  1,1,_,1,_,_,1,1,
	  1,1,_,_,1,_,1,1,  1,_,1,1,1,_,1,_,  1,_,1,1,1,_,_,1,
	  1,_,1,1,_,_,1,1,  1,_,1,_,1,_,1,1,  1,_,_,1,1,_,1,1,
	  _,1,1,1,1,_,1,_,  _,1,1,1,1,_,_,1,  _,1,1,1,_,_,1,1,
	  _,1,1,_,1,_,1,1,  _,1,_,1,1,_,1,1,  _,_,1,1,1,_,1,1,
/* 5+ */  1,1,1,1,1,x,_,_,  1,1,1,1,_,x,1,_,  1,1,1,1,_,x,_,1,
	  1,1,1,_,1,x,1,_,  1,1,1,_,1,x,_,1,  1,1,1,_,_,x,1,1,
	  1,1,_,1,1,x,1,_,  1,1,_,1,1,x,_,1,  1,1,_,1,_,x,1,1,
	  1,1,_,_,1,x,1,1,  1,_,1,1,1,x,1,_,  1,_,1,1,1,x,_,1,
	  1,_,1,1,_,x,1,1,  1,_,1,_,1,x,1,1,  1,_,_,1,1,x,1,1,
	  _,1,1,1,1,x,1,_,  _,1,1,1,1,x,_,1,  _,1,1,1,_,x,1,1,
	  _,1,1,_,1,x,1,1,  _,1,_,1,1,x,1,1,  _,_,1,1,1,x,1,1,
/* 6- */  1,1,1,1,1,_,1,_,  1,1,1,1,1,_,_,1,  1,1,1,1,_,_,1,1,
	  1,1,1,_,1,_,1,1,  1,1,_,1,1,_,1,1,  1,_,1,1,1,_,1,1,
	  _,1,1,1,1,_,1,1,
/* 6+ */  1,1,1,1,1,x,1,_,  1,1,1,1,1,x,_,1,  1,1,1,1,_,x,1,1,
	  1,1,1,_,1,x,1,1,  1,1,_,1,1,x,1,1,  1,_,1,1,1,x,1,1,
	  _,1,1,1,1,x,1,1,
/* 7- */  1,1,1,1,1,_,1,1,
/* 7+ */  1,1,1,1,1,x,1,1,
/* 22010: 8x8 row 6 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,x,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,_,x,_,  _,1,_,_,_,_,x,_,  _,_,1,_,_,_,x,_,
	  _,_,_,1,_,_,x,_,  _,_,_,_,1,_,x,_,  _,_,_,_,_,1,x,_,
	  _,_,_,_,_,_,x,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,
	  1,_,_,_,1,_,_,_,  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,
	  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,
	  _,1,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,
	  _,_,1,_,1,_,_,_,  _,_,1,_,_,1,_,_,  _,_,1,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,_,1,  _,_,_,_,_,1,_,1,
/* 2+ */  1,1,_,_,_,_,x,_,  1,_,1,_,_,_,x,_,  1,_,_,1,_,_,x,_,
	  1,_,_,_,1,_,x,_,  1,_,_,_,_,1,x,_,  1,_,_,_,_,_,x,1,
	  _,1,1,_,_,_,x,_,  _,1,_,1,_,_,x,_,  _,1,_,_,1,_,x,_,
	  _,1,_,_,_,1,x,_,  _,1,_,_,_,_,x,1,  _,_,1,1,_,_,x,_,
	  _,_,1,_,1,_,x,_,  _,_,1,_,_,1,x,_,  _,_,1,_,_,_,x,1,
	  _,_,_,1,1,_,x,_,  _,_,_,1,_,1,x,_,  _,_,_,1,_,_,x,1,
	  _,_,_,_,1,1,x,_,  _,_,_,_,1,_,x,1,  _,_,_,_,_,1,x,1,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,1,_,_,_,_,  1,1,_,_,1,_,_,_,
	  1,1,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,  1,_,1,1,_,_,_,_,
	  1,_,1,_,1,_,_,_,  1,_,1,_,_,1,_,_,  1,_,1,_,_,_,_,1,
	  1,_,_,1,1,_,_,_,  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,_,1,  1,_,_,_,_,1,_,1,
	  _,1,1,1,_,_,_,_,  _,1,1,_,1,_,_,_,  _,1,1,_,_,1,_,_,
	  _,1,1,_,_,_,_,1,  _,1,_,1,1,_,_,_,  _,1,_,1,_,1,_,_,
	  _,1,_,1,_,_,_,1,  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,_,1,
	  _,1,_,_,_,1,_,1,  _,_,1,1,1,_,_,_,  _,_,1,1,_,1,_,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,_,1,
	  _,_,1,_,_,1,_,1,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,_,1,
	  _,_,_,1,_,1,_,1,  _,_,_,_,1,1,_,1,
/* 3+ */  1,1,1,_,_,_,x,_,  1,1,_,1,_,_,x,_,  1,1,_,_,1,_,x,_,
	  1,1,_,_,_,1,x,_,  1,1,_,_,_,_,x,1,  1,_,1,1,_,_,x,_,
	  1,_,1,_,1,_,x,_,  1,_,1,_,_,1,x,_,  1,_,1,_,_,_,x,1,
	  1,_,_,1,1,_,x,_,  1,_,_,1,_,1,x,_,  1,_,_,1,_,_,x,1,
	  1,_,_,_,1,1,x,_,  1,_,_,_,1,_,x,1,  1,_,_,_,_,1,x,1,
	  _,1,1,1,_,_,x,_,  _,1,1,_,1,_,x,_,  _,1,1,_,_,1,x,_,
	  _,1,1,_,_,_,x,1,  _,1,_,1,1,_,x,_,  _,1,_,1,_,1,x,_,
	  _,1,_,1,_,_,x,1,  _,1,_,_,1,1,x,_,  _,1,_,_,1,_,x,1,
	  _,1,_,_,_,1,x,1,  _,_,1,1,1,_,x,_,  _,_,1,1,_,1,x,_,
	  _,_,1,1,_,_,x,1,  _,_,1,_,1,1,x,_,  _,_,1,_,1,_,x,1,
	  _,_,1,_,_,1,x,1,  _,_,_,1,1,1,x,_,  _,_,_,1,1,_,x,1,
	  _,_,_,1,_,1,x,1,  _,_,_,_,1,1,x,1,
/* 4- */  1,1,1,1,_,_,_,_,  1,1,1,_,1,_,_,_,  1,1,1,_,_,1,_,_,
	  1,1,1,_,_,_,_,1,  1,1,_,1,1,_,_,_,  1,1,_,1,_,1,_,_,
	  1,1,_,1,_,_,_,1,  1,1,_,_,1,1,_,_,  1,1,_,_,1,_,_,1,
	  1,1,_,_,_,1,_,1,  1,_,1,1,1,_,_,_,  1,_,1,1,_,1,_,_,
	  1,_,1,1,_,_,_,1,  1,_,1,_,1,1,_,_,  1,_,1,_,1,_,_,1,
	  1,_,1,_,_,1,_,1,  1,_,_,1,1,1,_,_,  1,_,_,1,1,_,_,1,
	  1,_,_,1,_,1,_,1,  1,_,_,_,1,1,_,1,  _,1,1,1,1,_,_,_,
	  _,1,1,1,_,1,_,_,  _,1,1,1,_,_,_,1,  _,1,1,_,1,1,_,_,
	  _,1,1,_,1,_,_,1,  _,1,1,_,_,1,_,1,  _,1,_,1,1,1,_,_,
	  _,1,_,1,1,_,_,1,  _,1,_,1,_,1,_,1,  _,1,_,_,1,1,_,1,
	  _,_,1,1,1,1,_,_,  _,_,1,1,1,_,_,1,  _,_,1,1,_,1,_,1,
	  _,_,1,_,1,1,_,1,  _,_,_,1,1,1,_,1,
/* 4+ */  1,1,1,1,_,_,x,_,  1,1,1,_,1,_,x,_,  1,1,1,_,_,1,x,_,
	  1,1,1,_,_,_,x,1,  1,1,_,1,1,_,x,_,  1,1,_,1,_,1,x,_,
	  1,1,_,1,_,_,x,1,  1,1,_,_,1,1,x,_,  1,1,_,_,1,_,x,1,
	  1,1,_,_,_,1,x,1,  1,_,1,1,1,_,x,_,  1,_,1,1,_,1,x,_,
	  1,_,1,1,_,_,x,1,  1,_,1,_,1,1,x,_,  1,_,1,_,1,_,x,1,
	  1,_,1,_,_,1,x,1,  1,_,_,1,1,1,x,_,  1,_,_,1,1,_,x,1,
	  1,_,_,1,_,1,x,1,  1,_,_,_,1,1,x,1,  _,1,1,1,1,_,x,_,
	  _,1,1,1,_,1,x,_,  _,1,1,1,_,_,x,1,  _,1,1,_,1,1,x,_,
	  _,1,1,_,1,_,x,1,  _,1,1,_,_,1,x,1,  _,1,_,1,1,1,x,_,
	  _,1,_,1,1,_,x,1,  _,1,_,1,_,1,x,1,  _,1,_,_,1,1,x,1,
	  _,_,1,1,1,1,x,_,  _,_,1,1,1,_,x,1,  _,_,1,1,_,1,x,1,
	  _,_,1,_,1,1,x,1,  _,_,_,1,1,1,x,1,
/* 5- */  1,1,1,1,1,_,_,_,  1,1,1,1,_,1,_,_,  1,1,1,1,_,_,_,1,
	  1,1,1,_,1,1,_,_,  1,1,1,_,1,_,_,1,  1,1,1,_,_,1,_,1,
	  1,1,_,1,1,1,_,_,  1,1,_,1,1,_,_,1,  1,1,_,1,_,1,_,1,
	  1,1,_,_,1,1,_,1,  1,_,1,1,1,1,_,_,  1,_,1,1,1,_,_,1,
	  1,_,1,1,_,1,_,1,  1,_,1,_,1,1,_,1,  1,_,_,1,1,1,_,1,
	  _,1,1,1,1,1,_,_,  _,1,1,1,1,_,_,1,  _,1,1,1,_,1,_,1,
	  _,1,1,_,1,1,_,1,  _,1,_,1,1,1,_,1,  _,_,1,1,1,1,_,1,
/* 5+ */  1,1,1,1,1,_,x,_,  1,1,1,1,_,1,x,_,  1,1,1,1,_,_,x,1,
	  1,1,1,_,1,1,x,_,  1,1,1,_,1,_,x,1,  1,1,1,_,_,1,x,1,
	  1,1,_,1,1,1,x,_,  1,1,_,1,1,_,x,1,  1,1,_,1,_,1,x,1,
	  1,1,_,_,1,1,x,1,  1,_,1,1,1,1,x,_,  1,_,1,1,1,_,x,1,
	  1,_,1,1,_,1,x,1,  1,_,1,_,1,1,x,1,  1,_,_,1,1,1,x,1,
	  _,1,1,1,1,1,x,_,  _,1,1,1,1,_,x,1,  _,1,1,1,_,1,x,1,
	  _,1,1,_,1,1,x,1,  _,1,_,1,1,1,x,1,  _,_,1,1,1,1,x,1,
/* 6- */  1,1,1,1,1,1,_,_,  1,1,1,1,1,_,_,1,  1,1,1,1,_,1,_,1,
	  1,1,1,_,1,1,_,1,  1,1,_,1,1,1,_,1,  1,_,1,1,1,1,_,1,
	  _,1,1,1,1,1,_,1,
/* 6+ */  1,1,1,1,1,1,x,_,  1,1,1,1,1,_,x,1,  1,1,1,1,_,1,x,1,
	  1,1,1,_,1,1,x,1,  1,1,_,1,1,1,x,1,  1,_,1,1,1,1,x,1,
	  _,1,1,1,1,1,x,1,
/* 7- */  1,1,1,1,1,1,_,1,
/* 7+ */  1,1,1,1,1,1,x,1,
/* 24058: 8x8 row 7 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,_,x,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,1,_,
/* 1+ */  1,_,_,_,_,_,_,x,  _,1,_,_,_,_,_,x,  _,_,1,_,_,_,_,x,
	  _,_,_,1,_,_,_,x,  _,_,_,_,1,_,_,x,  _,_,_,_,_,1,_,x,
	  _,_,_,_,_,_,1,x,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,
	  1,_,_,_,1,_,_,_,  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,
	  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,
	  _,1,_,_,_,1,_,_,  _,1,_,_,_,_,1,_,  _,_,1,1,_,_,_,_,
	  _,_,1,_,1,_,_,_,  _,_,1,_,_,1,_,_,  _,_,1,_,_,_,1,_,
	  _,_,_,1,1,_,_,_,  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,_,1,1,_,
/* 2+ */  1,1,_,_,_,_,_,x,  1,_,1,_,_,_,_,x,  1,_,_,1,_,_,_,x,
	  1,_,_,_,1,_,_,x,  1,_,_,_,_,1,_,x,  1,_,_,_,_,_,1,x,
	  _,1,1,_,_,_,_,x,  _,1,_,1,_,_,_,x,  _,1,_,_,1,_,_,x,
	  _,1,_,_,_,1,_,x,  _,1,_,_,_,_,1,x,  _,_,1,1,_,_,_,x,
	  _,_,1,_,1,_,_,x,  _,_,1,_,_,1,_,x,  _,_,1,_,_,_,1,x,
	  _,_,_,1,1,_,_,x,  _,_,_,1,_,1,_,x,  _,_,_,1,_,_,1,x,
	  _,_,_,_,1,1,_,x,  _,_,_,_,1,_,1,x,  _,_,_,_,_,1,1,x,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,1,_,_,_,_,  1,1,_,_,1,_,_,_,
	  1,1,_,_,_,1,_,_,  1,1,_,_,_,_,1,_,  1,_,1,1,_,_,_,_,
	  1,_,1,_,1,_,_,_,  1,_,1,_,_,1,_,_,  1,_,1,_,_,_,1,_,
	  1,_,_,1,1,_,_,_,  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,1,_,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,1,_,  1,_,_,_,_,1,1,_,
	  _,1,1,1,_,_,_,_,  _,1,1,_,1,_,_,_,  _,1,1,_,_,1,_,_,
	  _,1,1,_,_,_,1,_,  _,1,_,1,1,_,_,_,  _,1,_,1,_,1,_,_,
	  _,1,_,1,_,_,1,_,  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,1,_,
	  _,1,_,_,_,1,1,_,  _,_,1,1,1,_,_,_,  _,_,1,1,_,1,_,_,
	  _,_,1,1,_,_,1,_,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,1,_,
	  _,_,1,_,_,1,1,_,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,1,_,
	  _,_,_,1,_,1,1,_,  _,_,_,_,1,1,1,_,
/* 3+ */  1,1,1,_,_,_,_,x,  1,1,_,1,_,_,_,x,  1,1,_,_,1,_,_,x,
	  1,1,_,_,_,1,_,x,  1,1,_,_,_,_,1,x,  1,_,1,1,_,_,_,x,
	  1,_,1,_,1,_,_,x,  1,_,1,_,_,1,_,x,  1,_,1,_,_,_,1,x,
	  1,_,_,1,1,_,_,x,  1,_,_,1,_,1,_,x,  1,_,_,1,_,_,1,x,
	  1,_,_,_,1,1,_,x,  1,_,_,_,1,_,1,x,  1,_,_,_,_,1,1,x,
	  _,1,1,1,_,_,_,x,  _,1,1,_,1,_,_,x,  _,1,1,_,_,1,_,x,
	  _,1,1,_,_,_,1,x,  _,1,_,1,1,_,_,x,  _,1,_,1,_,1,_,x,
	  _,1,_,1,_,_,1,x,  _,1,_,_,1,1,_,x,  _,1,_,_,1,_,1,x,
	  _,1,_,_,_,1,1,x,  _,_,1,1,1,_,_,x,  _,_,1,1,_,1,_,x,
	  _,_,1,1,_,_,1,x,  _,_,1,_,1,1,_,x,  _,_,1,_,1,_,1,x,
	  _,_,1,_,_,1,1,x,  _,_,_,1,1,1,_,x,  _,_,_,1,1,_,1,x,
	  _,_,_,1,_,1,1,x,  _,_,_,_,1,1,1,x,
/* 4- */  1,1,1,1,_,_,_,_,  1,1,1,_,1,_,_,_,  1,1,1,_,_,1,_,_,
	  1,1,1,_,_,_,1,_,  1,1,_,1,1,_,_,_,  1,1,_,1,_,1,_,_,
	  1,1,_,1,_,_,1,_,  1,1,_,_,1,1,_,_,  1,1,_,_,1,_,1,_,
	  1,1,_,_,_,1,1,_,  1,_,1,1,1,_,_,_,  1,_,1,1,_,1,_,_,
	  1,_,1,1,_,_,1,_,  1,_,1,_,1,1,_,_,  1,_,1,_,1,_,1,_,
	  1,_,1,_,_,1,1,_,  1,_,_,1,1,1,_,_,  1,_,_,1,1,_,1,_,
	  1,_,_,1,_,1,1,_,  1,_,_,_,1,1,1,_,  _,1,1,1,1,_,_,_,
	  _,1,1,1,_,1,_,_,  _,1,1,1,_,_,1,_,  _,1,1,_,1,1,_,_,
	  _,1,1,_,1,_,1,_,  _,1,1,_,_,1,1,_,  _,1,_,1,1,1,_,_,
	  _,1,_,1,1,_,1,_,  _,1,_,1,_,1,1,_,  _,1,_,_,1,1,1,_,
	  _,_,1,1,1,1,_,_,  _,_,1,1,1,_,1,_,  _,_,1,1,_,1,1,_,
	  _,_,1,_,1,1,1,_,  _,_,_,1,1,1,1,_,
/* 4+ */  1,1,1,1,_,_,_,x,  1,1,1,_,1,_,_,x,  1,1,1,_,_,1,_,x,
	  1,1,1,_,_,_,1,x,  1,1,_,1,1,_,_,x,  1,1,_,1,_,1,_,x,
	  1,1,_,1,_,_,1,x,  1,1,_,_,1,1,_,x,  1,1,_,_,1,_,1,x,
	  1,1,_,_,_,1,1,x,  1,_,1,1,1,_,_,x,  1,_,1,1,_,1,_,x,
	  1,_,1,1,_,_,1,x,  1,_,1,_,1,1,_,x,  1,_,1,_,1,_,1,x,
	  1,_,1,_,_,1,1,x,  1,_,_,1,1,1,_,x,  1,_,_,1,1,_,1,x,
	  1,_,_,1,_,1,1,x,  1,_,_,_,1,1,1,x,  _,1,1,1,1,_,_,x,
	  _,1,1,1,_,1,_,x,  _,1,1,1,_,_,1,x,  _,1,1,_,1,1,_,x,
	  _,1,1,_,1,_,1,x,  _,1,1,_,_,1,1,x,  _,1,_,1,1,1,_,x,
	  _,1,_,1,1,_,1,x,  _,1,_,1,_,1,1,x,  _,1,_,_,1,1,1,x,
	  _,_,1,1,1,1,_,x,  _,_,1,1,1,_,1,x,  _,_,1,1,_,1,1,x,
	  _,_,1,_,1,1,1,x,  _,_,_,1,1,1,1,x,
/* 5- */  1,1,1,1,1,_,_,_,  1,1,1,1,_,1,_,_,  1,1,1,1,_,_,1,_,
	  1,1,1,_,1,1,_,_,  1,1,1,_,1,_,1,_,  1,1,1,_,_,1,1,_,
	  1,1,_,1,1,1,_,_,  1,1,_,1,1,_,1,_,  1,1,_,1,_,1,1,_,
	  1,1,_,_,1,1,1,_,  1,_,1,1,1,1,_,_,  1,_,1,1,1,_,1,_,
	  1,_,1,1,_,1,1,_,  1,_,1,_,1,1,1,_,  1,_,_,1,1,1,1,_,
	  _,1,1,1,1,1,_,_,  _,1,1,1,1,_,1,_,  _,1,1,1,_,1,1,_,
	  _,1,1,_,1,1,1,_,  _,1,_,1,1,1,1,_,  _,_,1,1,1,1,1,_,
/* 5+ */  1,1,1,1,1,_,_,x,  1,1,1,1,_,1,_,x,  1,1,1,1,_,_,1,x,
	  1,1,1,_,1,1,_,x,  1,1,1,_,1,_,1,x,  1,1,1,_,_,1,1,x,
	  1,1,_,1,1,1,_,x,  1,1,_,1,1,_,1,x,  1,1,_,1,_,1,1,x,
	  1,1,_,_,1,1,1,x,  1,_,1,1,1,1,_,x,  1,_,1,1,1,_,1,x,
	  1,_,1,1,_,1,1,x,  1,_,1,_,1,1,1,x,  1,_,_,1,1,1,1,x,
	  _,1,1,1,1,1,_,x,  _,1,1,1,1,_,1,x,  _,1,1,1,_,1,1,x,
	  _,1,1,_,1,1,1,x,  _,1,_,1,1,1,1,x,  _,_,1,1,1,1,1,x,
/* 6- */  1,1,1,1,1,1,_,_,  1,1,1,1,1,_,1,_,  1,1,1,1,_,1,1,_,
	  1,1,1,_,1,1,1,_,  1,1,_,1,1,1,1,_,  1,_,1,1,1,1,1,_,
	  _,1,1,1,1,1,1,_,
/* 6+ */  1,1,1,1,1,1,_,x,  1,1,1,1,1,_,1,x,  1,1,1,1,_,1,1,x,
	  1,1,1,_,1,1,1,x,  1,1,_,1,1,1,1,x,  1,_,1,1,1,1,1,x,
	  _,1,1,1,1,1,1,x,
/* 7- */  1,1,1,1,1,1,1,_,
/* 7+ */  1,1,1,1,1,1,1,x,
/* 26106: 9x9 relations *********************************************** */
/* 26106: 9x9 row 0 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  x,_,_,_,_,_,_,_,_,
/* 1- */  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,  _,_,_,1,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  x,1,_,_,_,_,_,_,_,  x,_,1,_,_,_,_,_,_,  x,_,_,1,_,_,_,_,_,
	  x,_,_,_,1,_,_,_,_,  x,_,_,_,_,1,_,_,_,  x,_,_,_,_,_,1,_,_,
	  x,_,_,_,_,_,_,1,_,  x,_,_,_,_,_,_,_,1,
/* 2- */  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,  _,1,_,_,1,_,_,_,_,
	  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,
	  _,_,1,_,_,_,_,_,1,  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,
	  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,  _,_,_,1,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  x,1,1,_,_,_,_,_,_,  x,1,_,1,_,_,_,_,_,  x,1,_,_,1,_,_,_,_,
	  x,1,_,_,_,1,_,_,_,  x,1,_,_,_,_,1,_,_,  x,1,_,_,_,_,_,1,_,
	  x,1,_,_,_,_,_,_,1,  x,_,1,1,_,_,_,_,_,  x,_,1,_,1,_,_,_,_,
	  x,_,1,_,_,1,_,_,_,  x,_,1,_,_,_,1,_,_,  x,_,1,_,_,_,_,1,_,
	  x,_,1,_,_,_,_,_,1,  x,_,_,1,1,_,_,_,_,  x,_,_,1,_,1,_,_,_,
	  x,_,_,1,_,_,1,_,_,  x,_,_,1,_,_,_,1,_,  x,_,_,1,_,_,_,_,1,
	  x,_,_,_,1,1,_,_,_,  x,_,_,_,1,_,1,_,_,  x,_,_,_,1,_,_,1,_,
	  x,_,_,_,1,_,_,_,1,  x,_,_,_,_,1,1,_,_,  x,_,_,_,_,1,_,1,_,
	  x,_,_,_,_,1,_,_,1,  x,_,_,_,_,_,1,1,_,  x,_,_,_,_,_,1,_,1,
	  x,_,_,_,_,_,_,1,1,
/* 3- */  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,
	  _,1,1,_,_,_,1,_,_,  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,
	  _,1,_,1,1,_,_,_,_,  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,1,_,_,
	  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,  _,1,_,_,1,1,_,_,_,
	  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,
	  _,_,1,1,_,_,_,1,_,  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,1,_,_,_,
	  _,_,1,_,1,_,1,_,_,  _,_,1,_,1,_,_,1,_,  _,_,1,_,1,_,_,_,1,
	  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,  _,_,1,_,_,1,_,_,1,
	  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,  _,_,1,_,_,_,_,1,1,
	  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,1,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,1,_,_,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  x,1,1,1,_,_,_,_,_,  x,1,1,_,1,_,_,_,_,  x,1,1,_,_,1,_,_,_,
	  x,1,1,_,_,_,1,_,_,  x,1,1,_,_,_,_,1,_,  x,1,1,_,_,_,_,_,1,
	  x,1,_,1,1,_,_,_,_,  x,1,_,1,_,1,_,_,_,  x,1,_,1,_,_,1,_,_,
	  x,1,_,1,_,_,_,1,_,  x,1,_,1,_,_,_,_,1,  x,1,_,_,1,1,_,_,_,
	  x,1,_,_,1,_,1,_,_,  x,1,_,_,1,_,_,1,_,  x,1,_,_,1,_,_,_,1,
	  x,1,_,_,_,1,1,_,_,  x,1,_,_,_,1,_,1,_,  x,1,_,_,_,1,_,_,1,
	  x,1,_,_,_,_,1,1,_,  x,1,_,_,_,_,1,_,1,  x,1,_,_,_,_,_,1,1,
	  x,_,1,1,1,_,_,_,_,  x,_,1,1,_,1,_,_,_,  x,_,1,1,_,_,1,_,_,
	  x,_,1,1,_,_,_,1,_,  x,_,1,1,_,_,_,_,1,  x,_,1,_,1,1,_,_,_,
	  x,_,1,_,1,_,1,_,_,  x,_,1,_,1,_,_,1,_,  x,_,1,_,1,_,_,_,1,
	  x,_,1,_,_,1,1,_,_,  x,_,1,_,_,1,_,1,_,  x,_,1,_,_,1,_,_,1,
	  x,_,1,_,_,_,1,1,_,  x,_,1,_,_,_,1,_,1,  x,_,1,_,_,_,_,1,1,
	  x,_,_,1,1,1,_,_,_,  x,_,_,1,1,_,1,_,_,  x,_,_,1,1,_,_,1,_,
	  x,_,_,1,1,_,_,_,1,  x,_,_,1,_,1,1,_,_,  x,_,_,1,_,1,_,1,_,
	  x,_,_,1,_,1,_,_,1,  x,_,_,1,_,_,1,1,_,  x,_,_,1,_,_,1,_,1,
	  x,_,_,1,_,_,_,1,1,  x,_,_,_,1,1,1,_,_,  x,_,_,_,1,1,_,1,_,
	  x,_,_,_,1,1,_,_,1,  x,_,_,_,1,_,1,1,_,  x,_,_,_,1,_,1,_,1,
	  x,_,_,_,1,_,_,1,1,  x,_,_,_,_,1,1,1,_,  x,_,_,_,_,1,1,_,1,
	  x,_,_,_,_,1,_,1,1,  x,_,_,_,_,_,1,1,1,
/* 4- */  _,1,1,1,1,_,_,_,_,  _,1,1,1,_,1,_,_,_,  _,1,1,1,_,_,1,_,_,
	  _,1,1,1,_,_,_,1,_,  _,1,1,1,_,_,_,_,1,  _,1,1,_,1,1,_,_,_,
	  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,1,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,1,_,_,1,
	  _,1,1,_,_,_,1,1,_,  _,1,1,_,_,_,1,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,1,1,1,_,_,_,  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,1,_,
	  _,1,_,1,1,_,_,_,1,  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,1,_,
	  _,1,_,1,_,1,_,_,1,  _,1,_,1,_,_,1,1,_,  _,1,_,1,_,_,1,_,1,
	  _,1,_,1,_,_,_,1,1,  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,1,_,
	  _,1,_,_,1,1,_,_,1,  _,1,_,_,1,_,1,1,_,  _,1,_,_,1,_,1,_,1,
	  _,1,_,_,1,_,_,1,1,  _,1,_,_,_,1,1,1,_,  _,1,_,_,_,1,1,_,1,
	  _,1,_,_,_,1,_,1,1,  _,1,_,_,_,_,1,1,1,  _,_,1,1,1,1,_,_,_,
	  _,_,1,1,1,_,1,_,_,  _,_,1,1,1,_,_,1,_,  _,_,1,1,1,_,_,_,1,
	  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,1,_,  _,_,1,1,_,1,_,_,1,
	  _,_,1,1,_,_,1,1,_,  _,_,1,1,_,_,1,_,1,  _,_,1,1,_,_,_,1,1,
	  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,1,_,  _,_,1,_,1,1,_,_,1,
	  _,_,1,_,1,_,1,1,_,  _,_,1,_,1,_,1,_,1,  _,_,1,_,1,_,_,1,1,
	  _,_,1,_,_,1,1,1,_,  _,_,1,_,_,1,1,_,1,  _,_,1,_,_,1,_,1,1,
	  _,_,1,_,_,_,1,1,1,  _,_,_,1,1,1,1,_,_,  _,_,_,1,1,1,_,1,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,1,1,_,  _,_,_,1,1,_,1,_,1,
	  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,1,1,1,_,  _,_,_,1,_,1,1,_,1,
	  _,_,_,1,_,1,_,1,1,  _,_,_,1,_,_,1,1,1,  _,_,_,_,1,1,1,1,_,
	  _,_,_,_,1,1,1,_,1,  _,_,_,_,1,1,_,1,1,  _,_,_,_,1,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  x,1,1,1,1,_,_,_,_,  x,1,1,1,_,1,_,_,_,  x,1,1,1,_,_,1,_,_,
	  x,1,1,1,_,_,_,1,_,  x,1,1,1,_,_,_,_,1,  x,1,1,_,1,1,_,_,_,
	  x,1,1,_,1,_,1,_,_,  x,1,1,_,1,_,_,1,_,  x,1,1,_,1,_,_,_,1,
	  x,1,1,_,_,1,1,_,_,  x,1,1,_,_,1,_,1,_,  x,1,1,_,_,1,_,_,1,
	  x,1,1,_,_,_,1,1,_,  x,1,1,_,_,_,1,_,1,  x,1,1,_,_,_,_,1,1,
	  x,1,_,1,1,1,_,_,_,  x,1,_,1,1,_,1,_,_,  x,1,_,1,1,_,_,1,_,
	  x,1,_,1,1,_,_,_,1,  x,1,_,1,_,1,1,_,_,  x,1,_,1,_,1,_,1,_,
	  x,1,_,1,_,1,_,_,1,  x,1,_,1,_,_,1,1,_,  x,1,_,1,_,_,1,_,1,
	  x,1,_,1,_,_,_,1,1,  x,1,_,_,1,1,1,_,_,  x,1,_,_,1,1,_,1,_,
	  x,1,_,_,1,1,_,_,1,  x,1,_,_,1,_,1,1,_,  x,1,_,_,1,_,1,_,1,
	  x,1,_,_,1,_,_,1,1,  x,1,_,_,_,1,1,1,_,  x,1,_,_,_,1,1,_,1,
	  x,1,_,_,_,1,_,1,1,  x,1,_,_,_,_,1,1,1,  x,_,1,1,1,1,_,_,_,
	  x,_,1,1,1,_,1,_,_,  x,_,1,1,1,_,_,1,_,  x,_,1,1,1,_,_,_,1,
	  x,_,1,1,_,1,1,_,_,  x,_,1,1,_,1,_,1,_,  x,_,1,1,_,1,_,_,1,
	  x,_,1,1,_,_,1,1,_,  x,_,1,1,_,_,1,_,1,  x,_,1,1,_,_,_,1,1,
	  x,_,1,_,1,1,1,_,_,  x,_,1,_,1,1,_,1,_,  x,_,1,_,1,1,_,_,1,
	  x,_,1,_,1,_,1,1,_,  x,_,1,_,1,_,1,_,1,  x,_,1,_,1,_,_,1,1,
	  x,_,1,_,_,1,1,1,_,  x,_,1,_,_,1,1,_,1,  x,_,1,_,_,1,_,1,1,
	  x,_,1,_,_,_,1,1,1,  x,_,_,1,1,1,1,_,_,  x,_,_,1,1,1,_,1,_,
	  x,_,_,1,1,1,_,_,1,  x,_,_,1,1,_,1,1,_,  x,_,_,1,1,_,1,_,1,
	  x,_,_,1,1,_,_,1,1,  x,_,_,1,_,1,1,1,_,  x,_,_,1,_,1,1,_,1,
	  x,_,_,1,_,1,_,1,1,  x,_,_,1,_,_,1,1,1,  x,_,_,_,1,1,1,1,_,
	  x,_,_,_,1,1,1,_,1,  x,_,_,_,1,1,_,1,1,  x,_,_,_,1,_,1,1,1,
	  x,_,_,_,_,1,1,1,1,
/* 5- */  _,1,1,1,1,1,_,_,_,  _,1,1,1,1,_,1,_,_,  _,1,1,1,1,_,_,1,_,
	  _,1,1,1,1,_,_,_,1,  _,1,1,1,_,1,1,_,_,  _,1,1,1,_,1,_,1,_,
	  _,1,1,1,_,1,_,_,1,  _,1,1,1,_,_,1,1,_,  _,1,1,1,_,_,1,_,1,
	  _,1,1,1,_,_,_,1,1,  _,1,1,_,1,1,1,_,_,  _,1,1,_,1,1,_,1,_,
	  _,1,1,_,1,1,_,_,1,  _,1,1,_,1,_,1,1,_,  _,1,1,_,1,_,1,_,1,
	  _,1,1,_,1,_,_,1,1,  _,1,1,_,_,1,1,1,_,  _,1,1,_,_,1,1,_,1,
	  _,1,1,_,_,1,_,1,1,  _,1,1,_,_,_,1,1,1,  _,1,_,1,1,1,1,_,_,
	  _,1,_,1,1,1,_,1,_,  _,1,_,1,1,1,_,_,1,  _,1,_,1,1,_,1,1,_,
	  _,1,_,1,1,_,1,_,1,  _,1,_,1,1,_,_,1,1,  _,1,_,1,_,1,1,1,_,
	  _,1,_,1,_,1,1,_,1,  _,1,_,1,_,1,_,1,1,  _,1,_,1,_,_,1,1,1,
	  _,1,_,_,1,1,1,1,_,  _,1,_,_,1,1,1,_,1,  _,1,_,_,1,1,_,1,1,
	  _,1,_,_,1,_,1,1,1,  _,1,_,_,_,1,1,1,1,  _,_,1,1,1,1,1,_,_,
	  _,_,1,1,1,1,_,1,_,  _,_,1,1,1,1,_,_,1,  _,_,1,1,1,_,1,1,_,
	  _,_,1,1,1,_,1,_,1,  _,_,1,1,1,_,_,1,1,  _,_,1,1,_,1,1,1,_,
	  _,_,1,1,_,1,1,_,1,  _,_,1,1,_,1,_,1,1,  _,_,1,1,_,_,1,1,1,
	  _,_,1,_,1,1,1,1,_,  _,_,1,_,1,1,1,_,1,  _,_,1,_,1,1,_,1,1,
	  _,_,1,_,1,_,1,1,1,  _,_,1,_,_,1,1,1,1,  _,_,_,1,1,1,1,1,_,
	  _,_,_,1,1,1,1,_,1,  _,_,_,1,1,1,_,1,1,  _,_,_,1,1,_,1,1,1,
	  _,_,_,1,_,1,1,1,1,  _,_,_,_,1,1,1,1,1,
/* 5+ */  x,1,1,1,1,1,_,_,_,  x,1,1,1,1,_,1,_,_,  x,1,1,1,1,_,_,1,_,
	  x,1,1,1,1,_,_,_,1,  x,1,1,1,_,1,1,_,_,  x,1,1,1,_,1,_,1,_,
	  x,1,1,1,_,1,_,_,1,  x,1,1,1,_,_,1,1,_,  x,1,1,1,_,_,1,_,1,
	  x,1,1,1,_,_,_,1,1,  x,1,1,_,1,1,1,_,_,  x,1,1,_,1,1,_,1,_,
	  x,1,1,_,1,1,_,_,1,  x,1,1,_,1,_,1,1,_,  x,1,1,_,1,_,1,_,1,
	  x,1,1,_,1,_,_,1,1,  x,1,1,_,_,1,1,1,_,  x,1,1,_,_,1,1,_,1,
	  x,1,1,_,_,1,_,1,1,  x,1,1,_,_,_,1,1,1,  x,1,_,1,1,1,1,_,_,
	  x,1,_,1,1,1,_,1,_,  x,1,_,1,1,1,_,_,1,  x,1,_,1,1,_,1,1,_,
	  x,1,_,1,1,_,1,_,1,  x,1,_,1,1,_,_,1,1,  x,1,_,1,_,1,1,1,_,
	  x,1,_,1,_,1,1,_,1,  x,1,_,1,_,1,_,1,1,  x,1,_,1,_,_,1,1,1,
	  x,1,_,_,1,1,1,1,_,  x,1,_,_,1,1,1,_,1,  x,1,_,_,1,1,_,1,1,
	  x,1,_,_,1,_,1,1,1,  x,1,_,_,_,1,1,1,1,  x,_,1,1,1,1,1,_,_,
	  x,_,1,1,1,1,_,1,_,  x,_,1,1,1,1,_,_,1,  x,_,1,1,1,_,1,1,_,
	  x,_,1,1,1,_,1,_,1,  x,_,1,1,1,_,_,1,1,  x,_,1,1,_,1,1,1,_,
	  x,_,1,1,_,1,1,_,1,  x,_,1,1,_,1,_,1,1,  x,_,1,1,_,_,1,1,1,
	  x,_,1,_,1,1,1,1,_,  x,_,1,_,1,1,1,_,1,  x,_,1,_,1,1,_,1,1,
	  x,_,1,_,1,_,1,1,1,  x,_,1,_,_,1,1,1,1,  x,_,_,1,1,1,1,1,_,
	  x,_,_,1,1,1,1,_,1,  x,_,_,1,1,1,_,1,1,  x,_,_,1,1,_,1,1,1,
	  x,_,_,1,_,1,1,1,1,  x,_,_,_,1,1,1,1,1,
/* 6- */  _,1,1,1,1,1,1,_,_,  _,1,1,1,1,1,_,1,_,  _,1,1,1,1,1,_,_,1,
	  _,1,1,1,1,_,1,1,_,  _,1,1,1,1,_,1,_,1,  _,1,1,1,1,_,_,1,1,
	  _,1,1,1,_,1,1,1,_,  _,1,1,1,_,1,1,_,1,  _,1,1,1,_,1,_,1,1,
	  _,1,1,1,_,_,1,1,1,  _,1,1,_,1,1,1,1,_,  _,1,1,_,1,1,1,_,1,
	  _,1,1,_,1,1,_,1,1,  _,1,1,_,1,_,1,1,1,  _,1,1,_,_,1,1,1,1,
	  _,1,_,1,1,1,1,1,_,  _,1,_,1,1,1,1,_,1,  _,1,_,1,1,1,_,1,1,
	  _,1,_,1,1,_,1,1,1,  _,1,_,1,_,1,1,1,1,  _,1,_,_,1,1,1,1,1,
	  _,_,1,1,1,1,1,1,_,  _,_,1,1,1,1,1,_,1,  _,_,1,1,1,1,_,1,1,
	  _,_,1,1,1,_,1,1,1,  _,_,1,1,_,1,1,1,1,  _,_,1,_,1,1,1,1,1,
	  _,_,_,1,1,1,1,1,1,
/* 6+ */  x,1,1,1,1,1,1,_,_,  x,1,1,1,1,1,_,1,_,  x,1,1,1,1,1,_,_,1,
	  x,1,1,1,1,_,1,1,_,  x,1,1,1,1,_,1,_,1,  x,1,1,1,1,_,_,1,1,
	  x,1,1,1,_,1,1,1,_,  x,1,1,1,_,1,1,_,1,  x,1,1,1,_,1,_,1,1,
	  x,1,1,1,_,_,1,1,1,  x,1,1,_,1,1,1,1,_,  x,1,1,_,1,1,1,_,1,
	  x,1,1,_,1,1,_,1,1,  x,1,1,_,1,_,1,1,1,  x,1,1,_,_,1,1,1,1,
	  x,1,_,1,1,1,1,1,_,  x,1,_,1,1,1,1,_,1,  x,1,_,1,1,1,_,1,1,
	  x,1,_,1,1,_,1,1,1,  x,1,_,1,_,1,1,1,1,  x,1,_,_,1,1,1,1,1,
	  x,_,1,1,1,1,1,1,_,  x,_,1,1,1,1,1,_,1,  x,_,1,1,1,1,_,1,1,
	  x,_,1,1,1,_,1,1,1,  x,_,1,1,_,1,1,1,1,  x,_,1,_,1,1,1,1,1,
	  x,_,_,1,1,1,1,1,1,
/* 7- */  _,1,1,1,1,1,1,1,_,  _,1,1,1,1,1,1,_,1,  _,1,1,1,1,1,_,1,1,
	  _,1,1,1,1,_,1,1,1,  _,1,1,1,_,1,1,1,1,  _,1,1,_,1,1,1,1,1,
	  _,1,_,1,1,1,1,1,1,  _,_,1,1,1,1,1,1,1,
/* 7+ */  x,1,1,1,1,1,1,1,_,  x,1,1,1,1,1,1,_,1,  x,1,1,1,1,1,_,1,1,
	  x,1,1,1,1,_,1,1,1,  x,1,1,1,_,1,1,1,1,  x,1,1,_,1,1,1,1,1,
	  x,1,_,1,1,1,1,1,1,  x,_,1,1,1,1,1,1,1,
/* 8- */  _,1,1,1,1,1,1,1,1,
/* 8+ */  x,1,1,1,1,1,1,1,1,
/* 30714: 9x9 row 1 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,x,_,_,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,  _,_,_,1,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,x,_,_,_,_,_,_,_,  _,x,1,_,_,_,_,_,_,  _,x,_,1,_,_,_,_,_,
	  _,x,_,_,1,_,_,_,_,  _,x,_,_,_,1,_,_,_,  _,x,_,_,_,_,1,_,_,
	  _,x,_,_,_,_,_,1,_,  _,x,_,_,_,_,_,_,1,
/* 2- */  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,  1,_,_,_,1,_,_,_,_,
	  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,
	  _,_,1,_,_,_,_,_,1,  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,
	  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,  _,_,_,1,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,x,1,_,_,_,_,_,_,  1,x,_,1,_,_,_,_,_,  1,x,_,_,1,_,_,_,_,
	  1,x,_,_,_,1,_,_,_,  1,x,_,_,_,_,1,_,_,  1,x,_,_,_,_,_,1,_,
	  1,x,_,_,_,_,_,_,1,  _,x,1,1,_,_,_,_,_,  _,x,1,_,1,_,_,_,_,
	  _,x,1,_,_,1,_,_,_,  _,x,1,_,_,_,1,_,_,  _,x,1,_,_,_,_,1,_,
	  _,x,1,_,_,_,_,_,1,  _,x,_,1,1,_,_,_,_,  _,x,_,1,_,1,_,_,_,
	  _,x,_,1,_,_,1,_,_,  _,x,_,1,_,_,_,1,_,  _,x,_,1,_,_,_,_,1,
	  _,x,_,_,1,1,_,_,_,  _,x,_,_,1,_,1,_,_,  _,x,_,_,1,_,_,1,_,
	  _,x,_,_,1,_,_,_,1,  _,x,_,_,_,1,1,_,_,  _,x,_,_,_,1,_,1,_,
	  _,x,_,_,_,1,_,_,1,  _,x,_,_,_,_,1,1,_,  _,x,_,_,_,_,1,_,1,
	  _,x,_,_,_,_,_,1,1,
/* 3- */  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,
	  1,_,1,_,_,_,1,_,_,  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,
	  1,_,_,1,1,_,_,_,_,  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,1,_,_,
	  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,  1,_,_,_,1,1,_,_,_,
	  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,
	  _,_,1,1,_,_,_,1,_,  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,1,_,_,_,
	  _,_,1,_,1,_,1,_,_,  _,_,1,_,1,_,_,1,_,  _,_,1,_,1,_,_,_,1,
	  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,  _,_,1,_,_,1,_,_,1,
	  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,  _,_,1,_,_,_,_,1,1,
	  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,1,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,1,_,_,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,x,1,1,_,_,_,_,_,  1,x,1,_,1,_,_,_,_,  1,x,1,_,_,1,_,_,_,
	  1,x,1,_,_,_,1,_,_,  1,x,1,_,_,_,_,1,_,  1,x,1,_,_,_,_,_,1,
	  1,x,_,1,1,_,_,_,_,  1,x,_,1,_,1,_,_,_,  1,x,_,1,_,_,1,_,_,
	  1,x,_,1,_,_,_,1,_,  1,x,_,1,_,_,_,_,1,  1,x,_,_,1,1,_,_,_,
	  1,x,_,_,1,_,1,_,_,  1,x,_,_,1,_,_,1,_,  1,x,_,_,1,_,_,_,1,
	  1,x,_,_,_,1,1,_,_,  1,x,_,_,_,1,_,1,_,  1,x,_,_,_,1,_,_,1,
	  1,x,_,_,_,_,1,1,_,  1,x,_,_,_,_,1,_,1,  1,x,_,_,_,_,_,1,1,
	  _,x,1,1,1,_,_,_,_,  _,x,1,1,_,1,_,_,_,  _,x,1,1,_,_,1,_,_,
	  _,x,1,1,_,_,_,1,_,  _,x,1,1,_,_,_,_,1,  _,x,1,_,1,1,_,_,_,
	  _,x,1,_,1,_,1,_,_,  _,x,1,_,1,_,_,1,_,  _,x,1,_,1,_,_,_,1,
	  _,x,1,_,_,1,1,_,_,  _,x,1,_,_,1,_,1,_,  _,x,1,_,_,1,_,_,1,
	  _,x,1,_,_,_,1,1,_,  _,x,1,_,_,_,1,_,1,  _,x,1,_,_,_,_,1,1,
	  _,x,_,1,1,1,_,_,_,  _,x,_,1,1,_,1,_,_,  _,x,_,1,1,_,_,1,_,
	  _,x,_,1,1,_,_,_,1,  _,x,_,1,_,1,1,_,_,  _,x,_,1,_,1,_,1,_,
	  _,x,_,1,_,1,_,_,1,  _,x,_,1,_,_,1,1,_,  _,x,_,1,_,_,1,_,1,
	  _,x,_,1,_,_,_,1,1,  _,x,_,_,1,1,1,_,_,  _,x,_,_,1,1,_,1,_,
	  _,x,_,_,1,1,_,_,1,  _,x,_,_,1,_,1,1,_,  _,x,_,_,1,_,1,_,1,
	  _,x,_,_,1,_,_,1,1,  _,x,_,_,_,1,1,1,_,  _,x,_,_,_,1,1,_,1,
	  _,x,_,_,_,1,_,1,1,  _,x,_,_,_,_,1,1,1,
/* 4- */  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,1,_,_,
	  1,_,1,1,_,_,_,1,_,  1,_,1,1,_,_,_,_,1,  1,_,1,_,1,1,_,_,_,
	  1,_,1,_,1,_,1,_,_,  1,_,1,_,1,_,_,1,_,  1,_,1,_,1,_,_,_,1,
	  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,1,_,  1,_,1,_,_,1,_,_,1,
	  1,_,1,_,_,_,1,1,_,  1,_,1,_,_,_,1,_,1,  1,_,1,_,_,_,_,1,1,
	  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,1,_,_,  1,_,_,1,1,_,_,1,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,1,_,
	  1,_,_,1,_,1,_,_,1,  1,_,_,1,_,_,1,1,_,  1,_,_,1,_,_,1,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,1,_,
	  1,_,_,_,1,1,_,_,1,  1,_,_,_,1,_,1,1,_,  1,_,_,_,1,_,1,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,1,1,1,_,  1,_,_,_,_,1,1,_,1,
	  1,_,_,_,_,1,_,1,1,  1,_,_,_,_,_,1,1,1,  _,_,1,1,1,1,_,_,_,
	  _,_,1,1,1,_,1,_,_,  _,_,1,1,1,_,_,1,_,  _,_,1,1,1,_,_,_,1,
	  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,1,_,  _,_,1,1,_,1,_,_,1,
	  _,_,1,1,_,_,1,1,_,  _,_,1,1,_,_,1,_,1,  _,_,1,1,_,_,_,1,1,
	  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,1,_,  _,_,1,_,1,1,_,_,1,
	  _,_,1,_,1,_,1,1,_,  _,_,1,_,1,_,1,_,1,  _,_,1,_,1,_,_,1,1,
	  _,_,1,_,_,1,1,1,_,  _,_,1,_,_,1,1,_,1,  _,_,1,_,_,1,_,1,1,
	  _,_,1,_,_,_,1,1,1,  _,_,_,1,1,1,1,_,_,  _,_,_,1,1,1,_,1,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,1,1,_,  _,_,_,1,1,_,1,_,1,
	  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,1,1,1,_,  _,_,_,1,_,1,1,_,1,
	  _,_,_,1,_,1,_,1,1,  _,_,_,1,_,_,1,1,1,  _,_,_,_,1,1,1,1,_,
	  _,_,_,_,1,1,1,_,1,  _,_,_,_,1,1,_,1,1,  _,_,_,_,1,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  1,x,1,1,1,_,_,_,_,  1,x,1,1,_,1,_,_,_,  1,x,1,1,_,_,1,_,_,
	  1,x,1,1,_,_,_,1,_,  1,x,1,1,_,_,_,_,1,  1,x,1,_,1,1,_,_,_,
	  1,x,1,_,1,_,1,_,_,  1,x,1,_,1,_,_,1,_,  1,x,1,_,1,_,_,_,1,
	  1,x,1,_,_,1,1,_,_,  1,x,1,_,_,1,_,1,_,  1,x,1,_,_,1,_,_,1,
	  1,x,1,_,_,_,1,1,_,  1,x,1,_,_,_,1,_,1,  1,x,1,_,_,_,_,1,1,
	  1,x,_,1,1,1,_,_,_,  1,x,_,1,1,_,1,_,_,  1,x,_,1,1,_,_,1,_,
	  1,x,_,1,1,_,_,_,1,  1,x,_,1,_,1,1,_,_,  1,x,_,1,_,1,_,1,_,
	  1,x,_,1,_,1,_,_,1,  1,x,_,1,_,_,1,1,_,  1,x,_,1,_,_,1,_,1,
	  1,x,_,1,_,_,_,1,1,  1,x,_,_,1,1,1,_,_,  1,x,_,_,1,1,_,1,_,
	  1,x,_,_,1,1,_,_,1,  1,x,_,_,1,_,1,1,_,  1,x,_,_,1,_,1,_,1,
	  1,x,_,_,1,_,_,1,1,  1,x,_,_,_,1,1,1,_,  1,x,_,_,_,1,1,_,1,
	  1,x,_,_,_,1,_,1,1,  1,x,_,_,_,_,1,1,1,  _,x,1,1,1,1,_,_,_,
	  _,x,1,1,1,_,1,_,_,  _,x,1,1,1,_,_,1,_,  _,x,1,1,1,_,_,_,1,
	  _,x,1,1,_,1,1,_,_,  _,x,1,1,_,1,_,1,_,  _,x,1,1,_,1,_,_,1,
	  _,x,1,1,_,_,1,1,_,  _,x,1,1,_,_,1,_,1,  _,x,1,1,_,_,_,1,1,
	  _,x,1,_,1,1,1,_,_,  _,x,1,_,1,1,_,1,_,  _,x,1,_,1,1,_,_,1,
	  _,x,1,_,1,_,1,1,_,  _,x,1,_,1,_,1,_,1,  _,x,1,_,1,_,_,1,1,
	  _,x,1,_,_,1,1,1,_,  _,x,1,_,_,1,1,_,1,  _,x,1,_,_,1,_,1,1,
	  _,x,1,_,_,_,1,1,1,  _,x,_,1,1,1,1,_,_,  _,x,_,1,1,1,_,1,_,
	  _,x,_,1,1,1,_,_,1,  _,x,_,1,1,_,1,1,_,  _,x,_,1,1,_,1,_,1,
	  _,x,_,1,1,_,_,1,1,  _,x,_,1,_,1,1,1,_,  _,x,_,1,_,1,1,_,1,
	  _,x,_,1,_,1,_,1,1,  _,x,_,1,_,_,1,1,1,  _,x,_,_,1,1,1,1,_,
	  _,x,_,_,1,1,1,_,1,  _,x,_,_,1,1,_,1,1,  _,x,_,_,1,_,1,1,1,
	  _,x,_,_,_,1,1,1,1,
/* 5- */  1,_,1,1,1,1,_,_,_,  1,_,1,1,1,_,1,_,_,  1,_,1,1,1,_,_,1,_,
	  1,_,1,1,1,_,_,_,1,  1,_,1,1,_,1,1,_,_,  1,_,1,1,_,1,_,1,_,
	  1,_,1,1,_,1,_,_,1,  1,_,1,1,_,_,1,1,_,  1,_,1,1,_,_,1,_,1,
	  1,_,1,1,_,_,_,1,1,  1,_,1,_,1,1,1,_,_,  1,_,1,_,1,1,_,1,_,
	  1,_,1,_,1,1,_,_,1,  1,_,1,_,1,_,1,1,_,  1,_,1,_,1,_,1,_,1,
	  1,_,1,_,1,_,_,1,1,  1,_,1,_,_,1,1,1,_,  1,_,1,_,_,1,1,_,1,
	  1,_,1,_,_,1,_,1,1,  1,_,1,_,_,_,1,1,1,  1,_,_,1,1,1,1,_,_,
	  1,_,_,1,1,1,_,1,_,  1,_,_,1,1,1,_,_,1,  1,_,_,1,1,_,1,1,_,
	  1,_,_,1,1,_,1,_,1,  1,_,_,1,1,_,_,1,1,  1,_,_,1,_,1,1,1,_,
	  1,_,_,1,_,1,1,_,1,  1,_,_,1,_,1,_,1,1,  1,_,_,1,_,_,1,1,1,
	  1,_,_,_,1,1,1,1,_,  1,_,_,_,1,1,1,_,1,  1,_,_,_,1,1,_,1,1,
	  1,_,_,_,1,_,1,1,1,  1,_,_,_,_,1,1,1,1,  _,_,1,1,1,1,1,_,_,
	  _,_,1,1,1,1,_,1,_,  _,_,1,1,1,1,_,_,1,  _,_,1,1,1,_,1,1,_,
	  _,_,1,1,1,_,1,_,1,  _,_,1,1,1,_,_,1,1,  _,_,1,1,_,1,1,1,_,
	  _,_,1,1,_,1,1,_,1,  _,_,1,1,_,1,_,1,1,  _,_,1,1,_,_,1,1,1,
	  _,_,1,_,1,1,1,1,_,  _,_,1,_,1,1,1,_,1,  _,_,1,_,1,1,_,1,1,
	  _,_,1,_,1,_,1,1,1,  _,_,1,_,_,1,1,1,1,  _,_,_,1,1,1,1,1,_,
	  _,_,_,1,1,1,1,_,1,  _,_,_,1,1,1,_,1,1,  _,_,_,1,1,_,1,1,1,
	  _,_,_,1,_,1,1,1,1,  _,_,_,_,1,1,1,1,1,
/* 5+ */  1,x,1,1,1,1,_,_,_,  1,x,1,1,1,_,1,_,_,  1,x,1,1,1,_,_,1,_,
	  1,x,1,1,1,_,_,_,1,  1,x,1,1,_,1,1,_,_,  1,x,1,1,_,1,_,1,_,
	  1,x,1,1,_,1,_,_,1,  1,x,1,1,_,_,1,1,_,  1,x,1,1,_,_,1,_,1,
	  1,x,1,1,_,_,_,1,1,  1,x,1,_,1,1,1,_,_,  1,x,1,_,1,1,_,1,_,
	  1,x,1,_,1,1,_,_,1,  1,x,1,_,1,_,1,1,_,  1,x,1,_,1,_,1,_,1,
	  1,x,1,_,1,_,_,1,1,  1,x,1,_,_,1,1,1,_,  1,x,1,_,_,1,1,_,1,
	  1,x,1,_,_,1,_,1,1,  1,x,1,_,_,_,1,1,1,  1,x,_,1,1,1,1,_,_,
	  1,x,_,1,1,1,_,1,_,  1,x,_,1,1,1,_,_,1,  1,x,_,1,1,_,1,1,_,
	  1,x,_,1,1,_,1,_,1,  1,x,_,1,1,_,_,1,1,  1,x,_,1,_,1,1,1,_,
	  1,x,_,1,_,1,1,_,1,  1,x,_,1,_,1,_,1,1,  1,x,_,1,_,_,1,1,1,
	  1,x,_,_,1,1,1,1,_,  1,x,_,_,1,1,1,_,1,  1,x,_,_,1,1,_,1,1,
	  1,x,_,_,1,_,1,1,1,  1,x,_,_,_,1,1,1,1,  _,x,1,1,1,1,1,_,_,
	  _,x,1,1,1,1,_,1,_,  _,x,1,1,1,1,_,_,1,  _,x,1,1,1,_,1,1,_,
	  _,x,1,1,1,_,1,_,1,  _,x,1,1,1,_,_,1,1,  _,x,1,1,_,1,1,1,_,
	  _,x,1,1,_,1,1,_,1,  _,x,1,1,_,1,_,1,1,  _,x,1,1,_,_,1,1,1,
	  _,x,1,_,1,1,1,1,_,  _,x,1,_,1,1,1,_,1,  _,x,1,_,1,1,_,1,1,
	  _,x,1,_,1,_,1,1,1,  _,x,1,_,_,1,1,1,1,  _,x,_,1,1,1,1,1,_,
	  _,x,_,1,1,1,1,_,1,  _,x,_,1,1,1,_,1,1,  _,x,_,1,1,_,1,1,1,
	  _,x,_,1,_,1,1,1,1,  _,x,_,_,1,1,1,1,1,
/* 6- */  1,_,1,1,1,1,1,_,_,  1,_,1,1,1,1,_,1,_,  1,_,1,1,1,1,_,_,1,
	  1,_,1,1,1,_,1,1,_,  1,_,1,1,1,_,1,_,1,  1,_,1,1,1,_,_,1,1,
	  1,_,1,1,_,1,1,1,_,  1,_,1,1,_,1,1,_,1,  1,_,1,1,_,1,_,1,1,
	  1,_,1,1,_,_,1,1,1,  1,_,1,_,1,1,1,1,_,  1,_,1,_,1,1,1,_,1,
	  1,_,1,_,1,1,_,1,1,  1,_,1,_,1,_,1,1,1,  1,_,1,_,_,1,1,1,1,
	  1,_,_,1,1,1,1,1,_,  1,_,_,1,1,1,1,_,1,  1,_,_,1,1,1,_,1,1,
	  1,_,_,1,1,_,1,1,1,  1,_,_,1,_,1,1,1,1,  1,_,_,_,1,1,1,1,1,
	  _,_,1,1,1,1,1,1,_,  _,_,1,1,1,1,1,_,1,  _,_,1,1,1,1,_,1,1,
	  _,_,1,1,1,_,1,1,1,  _,_,1,1,_,1,1,1,1,  _,_,1,_,1,1,1,1,1,
	  _,_,_,1,1,1,1,1,1,
/* 6+ */  1,x,1,1,1,1,1,_,_,  1,x,1,1,1,1,_,1,_,  1,x,1,1,1,1,_,_,1,
	  1,x,1,1,1,_,1,1,_,  1,x,1,1,1,_,1,_,1,  1,x,1,1,1,_,_,1,1,
	  1,x,1,1,_,1,1,1,_,  1,x,1,1,_,1,1,_,1,  1,x,1,1,_,1,_,1,1,
	  1,x,1,1,_,_,1,1,1,  1,x,1,_,1,1,1,1,_,  1,x,1,_,1,1,1,_,1,
	  1,x,1,_,1,1,_,1,1,  1,x,1,_,1,_,1,1,1,  1,x,1,_,_,1,1,1,1,
	  1,x,_,1,1,1,1,1,_,  1,x,_,1,1,1,1,_,1,  1,x,_,1,1,1,_,1,1,
	  1,x,_,1,1,_,1,1,1,  1,x,_,1,_,1,1,1,1,  1,x,_,_,1,1,1,1,1,
	  _,x,1,1,1,1,1,1,_,  _,x,1,1,1,1,1,_,1,  _,x,1,1,1,1,_,1,1,
	  _,x,1,1,1,_,1,1,1,  _,x,1,1,_,1,1,1,1,  _,x,1,_,1,1,1,1,1,
	  _,x,_,1,1,1,1,1,1,
/* 7- */  1,_,1,1,1,1,1,1,_,  1,_,1,1,1,1,1,_,1,  1,_,1,1,1,1,_,1,1,
	  1,_,1,1,1,_,1,1,1,  1,_,1,1,_,1,1,1,1,  1,_,1,_,1,1,1,1,1,
	  1,_,_,1,1,1,1,1,1,  _,_,1,1,1,1,1,1,1,
/* 7+ */  1,x,1,1,1,1,1,1,_,  1,x,1,1,1,1,1,_,1,  1,x,1,1,1,1,_,1,1,
	  1,x,1,1,1,_,1,1,1,  1,x,1,1,_,1,1,1,1,  1,x,1,_,1,1,1,1,1,
	  1,x,_,1,1,1,1,1,1,  _,x,1,1,1,1,1,1,1,
/* 8- */  1,_,1,1,1,1,1,1,1,
/* 8+ */  1,x,1,1,1,1,1,1,1,
/* 35322: 9x9 row 2 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,x,_,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,_,1,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,x,_,_,_,_,_,_,  _,1,x,_,_,_,_,_,_,  _,_,x,1,_,_,_,_,_,
	  _,_,x,_,1,_,_,_,_,  _,_,x,_,_,1,_,_,_,  _,_,x,_,_,_,1,_,_,
	  _,_,x,_,_,_,_,1,_,  _,_,x,_,_,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,  1,_,_,_,1,_,_,_,_,
	  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,_,1,_,_,_,_,_,  _,1,_,_,1,_,_,_,_,
	  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,
	  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,  _,_,_,1,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,x,_,_,_,_,_,_,  1,_,x,1,_,_,_,_,_,  1,_,x,_,1,_,_,_,_,
	  1,_,x,_,_,1,_,_,_,  1,_,x,_,_,_,1,_,_,  1,_,x,_,_,_,_,1,_,
	  1,_,x,_,_,_,_,_,1,  _,1,x,1,_,_,_,_,_,  _,1,x,_,1,_,_,_,_,
	  _,1,x,_,_,1,_,_,_,  _,1,x,_,_,_,1,_,_,  _,1,x,_,_,_,_,1,_,
	  _,1,x,_,_,_,_,_,1,  _,_,x,1,1,_,_,_,_,  _,_,x,1,_,1,_,_,_,
	  _,_,x,1,_,_,1,_,_,  _,_,x,1,_,_,_,1,_,  _,_,x,1,_,_,_,_,1,
	  _,_,x,_,1,1,_,_,_,  _,_,x,_,1,_,1,_,_,  _,_,x,_,1,_,_,1,_,
	  _,_,x,_,1,_,_,_,1,  _,_,x,_,_,1,1,_,_,  _,_,x,_,_,1,_,1,_,
	  _,_,x,_,_,1,_,_,1,  _,_,x,_,_,_,1,1,_,  _,_,x,_,_,_,1,_,1,
	  _,_,x,_,_,_,_,1,1,
/* 3- */  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,  1,1,_,_,_,1,_,_,_,
	  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,_,1,1,_,_,_,_,  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,1,_,_,
	  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,  1,_,_,_,1,1,_,_,_,
	  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,_,1,1,_,_,_,_,  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,1,_,_,
	  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,  _,1,_,_,1,1,_,_,_,
	  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,1,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,1,_,_,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,1,x,1,_,_,_,_,_,  1,1,x,_,1,_,_,_,_,  1,1,x,_,_,1,_,_,_,
	  1,1,x,_,_,_,1,_,_,  1,1,x,_,_,_,_,1,_,  1,1,x,_,_,_,_,_,1,
	  1,_,x,1,1,_,_,_,_,  1,_,x,1,_,1,_,_,_,  1,_,x,1,_,_,1,_,_,
	  1,_,x,1,_,_,_,1,_,  1,_,x,1,_,_,_,_,1,  1,_,x,_,1,1,_,_,_,
	  1,_,x,_,1,_,1,_,_,  1,_,x,_,1,_,_,1,_,  1,_,x,_,1,_,_,_,1,
	  1,_,x,_,_,1,1,_,_,  1,_,x,_,_,1,_,1,_,  1,_,x,_,_,1,_,_,1,
	  1,_,x,_,_,_,1,1,_,  1,_,x,_,_,_,1,_,1,  1,_,x,_,_,_,_,1,1,
	  _,1,x,1,1,_,_,_,_,  _,1,x,1,_,1,_,_,_,  _,1,x,1,_,_,1,_,_,
	  _,1,x,1,_,_,_,1,_,  _,1,x,1,_,_,_,_,1,  _,1,x,_,1,1,_,_,_,
	  _,1,x,_,1,_,1,_,_,  _,1,x,_,1,_,_,1,_,  _,1,x,_,1,_,_,_,1,
	  _,1,x,_,_,1,1,_,_,  _,1,x,_,_,1,_,1,_,  _,1,x,_,_,1,_,_,1,
	  _,1,x,_,_,_,1,1,_,  _,1,x,_,_,_,1,_,1,  _,1,x,_,_,_,_,1,1,
	  _,_,x,1,1,1,_,_,_,  _,_,x,1,1,_,1,_,_,  _,_,x,1,1,_,_,1,_,
	  _,_,x,1,1,_,_,_,1,  _,_,x,1,_,1,1,_,_,  _,_,x,1,_,1,_,1,_,
	  _,_,x,1,_,1,_,_,1,  _,_,x,1,_,_,1,1,_,  _,_,x,1,_,_,1,_,1,
	  _,_,x,1,_,_,_,1,1,  _,_,x,_,1,1,1,_,_,  _,_,x,_,1,1,_,1,_,
	  _,_,x,_,1,1,_,_,1,  _,_,x,_,1,_,1,1,_,  _,_,x,_,1,_,1,_,1,
	  _,_,x,_,1,_,_,1,1,  _,_,x,_,_,1,1,1,_,  _,_,x,_,_,1,1,_,1,
	  _,_,x,_,_,1,_,1,1,  _,_,x,_,_,_,1,1,1,
/* 4- */  1,1,_,1,1,_,_,_,_,  1,1,_,1,_,1,_,_,_,  1,1,_,1,_,_,1,_,_,
	  1,1,_,1,_,_,_,1,_,  1,1,_,1,_,_,_,_,1,  1,1,_,_,1,1,_,_,_,
	  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,1,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,1,_,_,1,
	  1,1,_,_,_,_,1,1,_,  1,1,_,_,_,_,1,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,1,_,_,  1,_,_,1,1,_,_,1,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,1,_,
	  1,_,_,1,_,1,_,_,1,  1,_,_,1,_,_,1,1,_,  1,_,_,1,_,_,1,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,1,_,
	  1,_,_,_,1,1,_,_,1,  1,_,_,_,1,_,1,1,_,  1,_,_,_,1,_,1,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,1,1,1,_,  1,_,_,_,_,1,1,_,1,
	  1,_,_,_,_,1,_,1,1,  1,_,_,_,_,_,1,1,1,  _,1,_,1,1,1,_,_,_,
	  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,1,_,  _,1,_,1,1,_,_,_,1,
	  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,1,_,  _,1,_,1,_,1,_,_,1,
	  _,1,_,1,_,_,1,1,_,  _,1,_,1,_,_,1,_,1,  _,1,_,1,_,_,_,1,1,
	  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,1,_,  _,1,_,_,1,1,_,_,1,
	  _,1,_,_,1,_,1,1,_,  _,1,_,_,1,_,1,_,1,  _,1,_,_,1,_,_,1,1,
	  _,1,_,_,_,1,1,1,_,  _,1,_,_,_,1,1,_,1,  _,1,_,_,_,1,_,1,1,
	  _,1,_,_,_,_,1,1,1,  _,_,_,1,1,1,1,_,_,  _,_,_,1,1,1,_,1,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,1,1,_,  _,_,_,1,1,_,1,_,1,
	  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,1,1,1,_,  _,_,_,1,_,1,1,_,1,
	  _,_,_,1,_,1,_,1,1,  _,_,_,1,_,_,1,1,1,  _,_,_,_,1,1,1,1,_,
	  _,_,_,_,1,1,1,_,1,  _,_,_,_,1,1,_,1,1,  _,_,_,_,1,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  1,1,x,1,1,_,_,_,_,  1,1,x,1,_,1,_,_,_,  1,1,x,1,_,_,1,_,_,
	  1,1,x,1,_,_,_,1,_,  1,1,x,1,_,_,_,_,1,  1,1,x,_,1,1,_,_,_,
	  1,1,x,_,1,_,1,_,_,  1,1,x,_,1,_,_,1,_,  1,1,x,_,1,_,_,_,1,
	  1,1,x,_,_,1,1,_,_,  1,1,x,_,_,1,_,1,_,  1,1,x,_,_,1,_,_,1,
	  1,1,x,_,_,_,1,1,_,  1,1,x,_,_,_,1,_,1,  1,1,x,_,_,_,_,1,1,
	  1,_,x,1,1,1,_,_,_,  1,_,x,1,1,_,1,_,_,  1,_,x,1,1,_,_,1,_,
	  1,_,x,1,1,_,_,_,1,  1,_,x,1,_,1,1,_,_,  1,_,x,1,_,1,_,1,_,
	  1,_,x,1,_,1,_,_,1,  1,_,x,1,_,_,1,1,_,  1,_,x,1,_,_,1,_,1,
	  1,_,x,1,_,_,_,1,1,  1,_,x,_,1,1,1,_,_,  1,_,x,_,1,1,_,1,_,
	  1,_,x,_,1,1,_,_,1,  1,_,x,_,1,_,1,1,_,  1,_,x,_,1,_,1,_,1,
	  1,_,x,_,1,_,_,1,1,  1,_,x,_,_,1,1,1,_,  1,_,x,_,_,1,1,_,1,
	  1,_,x,_,_,1,_,1,1,  1,_,x,_,_,_,1,1,1,  _,1,x,1,1,1,_,_,_,
	  _,1,x,1,1,_,1,_,_,  _,1,x,1,1,_,_,1,_,  _,1,x,1,1,_,_,_,1,
	  _,1,x,1,_,1,1,_,_,  _,1,x,1,_,1,_,1,_,  _,1,x,1,_,1,_,_,1,
	  _,1,x,1,_,_,1,1,_,  _,1,x,1,_,_,1,_,1,  _,1,x,1,_,_,_,1,1,
	  _,1,x,_,1,1,1,_,_,  _,1,x,_,1,1,_,1,_,  _,1,x,_,1,1,_,_,1,
	  _,1,x,_,1,_,1,1,_,  _,1,x,_,1,_,1,_,1,  _,1,x,_,1,_,_,1,1,
	  _,1,x,_,_,1,1,1,_,  _,1,x,_,_,1,1,_,1,  _,1,x,_,_,1,_,1,1,
	  _,1,x,_,_,_,1,1,1,  _,_,x,1,1,1,1,_,_,  _,_,x,1,1,1,_,1,_,
	  _,_,x,1,1,1,_,_,1,  _,_,x,1,1,_,1,1,_,  _,_,x,1,1,_,1,_,1,
	  _,_,x,1,1,_,_,1,1,  _,_,x,1,_,1,1,1,_,  _,_,x,1,_,1,1,_,1,
	  _,_,x,1,_,1,_,1,1,  _,_,x,1,_,_,1,1,1,  _,_,x,_,1,1,1,1,_,
	  _,_,x,_,1,1,1,_,1,  _,_,x,_,1,1,_,1,1,  _,_,x,_,1,_,1,1,1,
	  _,_,x,_,_,1,1,1,1,
/* 5- */  1,1,_,1,1,1,_,_,_,  1,1,_,1,1,_,1,_,_,  1,1,_,1,1,_,_,1,_,
	  1,1,_,1,1,_,_,_,1,  1,1,_,1,_,1,1,_,_,  1,1,_,1,_,1,_,1,_,
	  1,1,_,1,_,1,_,_,1,  1,1,_,1,_,_,1,1,_,  1,1,_,1,_,_,1,_,1,
	  1,1,_,1,_,_,_,1,1,  1,1,_,_,1,1,1,_,_,  1,1,_,_,1,1,_,1,_,
	  1,1,_,_,1,1,_,_,1,  1,1,_,_,1,_,1,1,_,  1,1,_,_,1,_,1,_,1,
	  1,1,_,_,1,_,_,1,1,  1,1,_,_,_,1,1,1,_,  1,1,_,_,_,1,1,_,1,
	  1,1,_,_,_,1,_,1,1,  1,1,_,_,_,_,1,1,1,  1,_,_,1,1,1,1,_,_,
	  1,_,_,1,1,1,_,1,_,  1,_,_,1,1,1,_,_,1,  1,_,_,1,1,_,1,1,_,
	  1,_,_,1,1,_,1,_,1,  1,_,_,1,1,_,_,1,1,  1,_,_,1,_,1,1,1,_,
	  1,_,_,1,_,1,1,_,1,  1,_,_,1,_,1,_,1,1,  1,_,_,1,_,_,1,1,1,
	  1,_,_,_,1,1,1,1,_,  1,_,_,_,1,1,1,_,1,  1,_,_,_,1,1,_,1,1,
	  1,_,_,_,1,_,1,1,1,  1,_,_,_,_,1,1,1,1,  _,1,_,1,1,1,1,_,_,
	  _,1,_,1,1,1,_,1,_,  _,1,_,1,1,1,_,_,1,  _,1,_,1,1,_,1,1,_,
	  _,1,_,1,1,_,1,_,1,  _,1,_,1,1,_,_,1,1,  _,1,_,1,_,1,1,1,_,
	  _,1,_,1,_,1,1,_,1,  _,1,_,1,_,1,_,1,1,  _,1,_,1,_,_,1,1,1,
	  _,1,_,_,1,1,1,1,_,  _,1,_,_,1,1,1,_,1,  _,1,_,_,1,1,_,1,1,
	  _,1,_,_,1,_,1,1,1,  _,1,_,_,_,1,1,1,1,  _,_,_,1,1,1,1,1,_,
	  _,_,_,1,1,1,1,_,1,  _,_,_,1,1,1,_,1,1,  _,_,_,1,1,_,1,1,1,
	  _,_,_,1,_,1,1,1,1,  _,_,_,_,1,1,1,1,1,
/* 5+ */  1,1,x,1,1,1,_,_,_,  1,1,x,1,1,_,1,_,_,  1,1,x,1,1,_,_,1,_,
	  1,1,x,1,1,_,_,_,1,  1,1,x,1,_,1,1,_,_,  1,1,x,1,_,1,_,1,_,
	  1,1,x,1,_,1,_,_,1,  1,1,x,1,_,_,1,1,_,  1,1,x,1,_,_,1,_,1,
	  1,1,x,1,_,_,_,1,1,  1,1,x,_,1,1,1,_,_,  1,1,x,_,1,1,_,1,_,
	  1,1,x,_,1,1,_,_,1,  1,1,x,_,1,_,1,1,_,  1,1,x,_,1,_,1,_,1,
	  1,1,x,_,1,_,_,1,1,  1,1,x,_,_,1,1,1,_,  1,1,x,_,_,1,1,_,1,
	  1,1,x,_,_,1,_,1,1,  1,1,x,_,_,_,1,1,1,  1,_,x,1,1,1,1,_,_,
	  1,_,x,1,1,1,_,1,_,  1,_,x,1,1,1,_,_,1,  1,_,x,1,1,_,1,1,_,
	  1,_,x,1,1,_,1,_,1,  1,_,x,1,1,_,_,1,1,  1,_,x,1,_,1,1,1,_,
	  1,_,x,1,_,1,1,_,1,  1,_,x,1,_,1,_,1,1,  1,_,x,1,_,_,1,1,1,
	  1,_,x,_,1,1,1,1,_,  1,_,x,_,1,1,1,_,1,  1,_,x,_,1,1,_,1,1,
	  1,_,x,_,1,_,1,1,1,  1,_,x,_,_,1,1,1,1,  _,1,x,1,1,1,1,_,_,
	  _,1,x,1,1,1,_,1,_,  _,1,x,1,1,1,_,_,1,  _,1,x,1,1,_,1,1,_,
	  _,1,x,1,1,_,1,_,1,  _,1,x,1,1,_,_,1,1,  _,1,x,1,_,1,1,1,_,
	  _,1,x,1,_,1,1,_,1,  _,1,x,1,_,1,_,1,1,  _,1,x,1,_,_,1,1,1,
	  _,1,x,_,1,1,1,1,_,  _,1,x,_,1,1,1,_,1,  _,1,x,_,1,1,_,1,1,
	  _,1,x,_,1,_,1,1,1,  _,1,x,_,_,1,1,1,1,  _,_,x,1,1,1,1,1,_,
	  _,_,x,1,1,1,1,_,1,  _,_,x,1,1,1,_,1,1,  _,_,x,1,1,_,1,1,1,
	  _,_,x,1,_,1,1,1,1,  _,_,x,_,1,1,1,1,1,
/* 6- */  1,1,_,1,1,1,1,_,_,  1,1,_,1,1,1,_,1,_,  1,1,_,1,1,1,_,_,1,
	  1,1,_,1,1,_,1,1,_,  1,1,_,1,1,_,1,_,1,  1,1,_,1,1,_,_,1,1,
	  1,1,_,1,_,1,1,1,_,  1,1,_,1,_,1,1,_,1,  1,1,_,1,_,1,_,1,1,
	  1,1,_,1,_,_,1,1,1,  1,1,_,_,1,1,1,1,_,  1,1,_,_,1,1,1,_,1,
	  1,1,_,_,1,1,_,1,1,  1,1,_,_,1,_,1,1,1,  1,1,_,_,_,1,1,1,1,
	  1,_,_,1,1,1,1,1,_,  1,_,_,1,1,1,1,_,1,  1,_,_,1,1,1,_,1,1,
	  1,_,_,1,1,_,1,1,1,  1,_,_,1,_,1,1,1,1,  1,_,_,_,1,1,1,1,1,
	  _,1,_,1,1,1,1,1,_,  _,1,_,1,1,1,1,_,1,  _,1,_,1,1,1,_,1,1,
	  _,1,_,1,1,_,1,1,1,  _,1,_,1,_,1,1,1,1,  _,1,_,_,1,1,1,1,1,
	  _,_,_,1,1,1,1,1,1,
/* 6+ */  1,1,x,1,1,1,1,_,_,  1,1,x,1,1,1,_,1,_,  1,1,x,1,1,1,_,_,1,
	  1,1,x,1,1,_,1,1,_,  1,1,x,1,1,_,1,_,1,  1,1,x,1,1,_,_,1,1,
	  1,1,x,1,_,1,1,1,_,  1,1,x,1,_,1,1,_,1,  1,1,x,1,_,1,_,1,1,
	  1,1,x,1,_,_,1,1,1,  1,1,x,_,1,1,1,1,_,  1,1,x,_,1,1,1,_,1,
	  1,1,x,_,1,1,_,1,1,  1,1,x,_,1,_,1,1,1,  1,1,x,_,_,1,1,1,1,
	  1,_,x,1,1,1,1,1,_,  1,_,x,1,1,1,1,_,1,  1,_,x,1,1,1,_,1,1,
	  1,_,x,1,1,_,1,1,1,  1,_,x,1,_,1,1,1,1,  1,_,x,_,1,1,1,1,1,
	  _,1,x,1,1,1,1,1,_,  _,1,x,1,1,1,1,_,1,  _,1,x,1,1,1,_,1,1,
	  _,1,x,1,1,_,1,1,1,  _,1,x,1,_,1,1,1,1,  _,1,x,_,1,1,1,1,1,
	  _,_,x,1,1,1,1,1,1,
/* 7- */  1,1,_,1,1,1,1,1,_,  1,1,_,1,1,1,1,_,1,  1,1,_,1,1,1,_,1,1,
	  1,1,_,1,1,_,1,1,1,  1,1,_,1,_,1,1,1,1,  1,1,_,_,1,1,1,1,1,
	  1,_,_,1,1,1,1,1,1,  _,1,_,1,1,1,1,1,1,
/* 7+ */  1,1,x,1,1,1,1,1,_,  1,1,x,1,1,1,1,_,1,  1,1,x,1,1,1,_,1,1,
	  1,1,x,1,1,_,1,1,1,  1,1,x,1,_,1,1,1,1,  1,1,x,_,1,1,1,1,1,
	  1,_,x,1,1,1,1,1,1,  _,1,x,1,1,1,1,1,1,
/* 8- */  1,1,_,1,1,1,1,1,1,
/* 8+ */  1,1,x,1,1,1,1,1,1,
/* 39930: 9x9 row 3 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,x,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,x,_,_,_,_,_,  _,1,_,x,_,_,_,_,_,  _,_,1,x,_,_,_,_,_,
	  _,_,_,x,1,_,_,_,_,  _,_,_,x,_,1,_,_,_,  _,_,_,x,_,_,1,_,_,
	  _,_,_,x,_,_,_,1,_,  _,_,_,x,_,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,_,1,_,_,_,_,
	  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,_,1,_,_,_,_,
	  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,_,1,_,_,_,_,  _,_,1,_,_,1,_,_,_,
	  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,x,_,_,_,_,_,  1,_,1,x,_,_,_,_,_,  1,_,_,x,1,_,_,_,_,
	  1,_,_,x,_,1,_,_,_,  1,_,_,x,_,_,1,_,_,  1,_,_,x,_,_,_,1,_,
	  1,_,_,x,_,_,_,_,1,  _,1,1,x,_,_,_,_,_,  _,1,_,x,1,_,_,_,_,
	  _,1,_,x,_,1,_,_,_,  _,1,_,x,_,_,1,_,_,  _,1,_,x,_,_,_,1,_,
	  _,1,_,x,_,_,_,_,1,  _,_,1,x,1,_,_,_,_,  _,_,1,x,_,1,_,_,_,
	  _,_,1,x,_,_,1,_,_,  _,_,1,x,_,_,_,1,_,  _,_,1,x,_,_,_,_,1,
	  _,_,_,x,1,1,_,_,_,  _,_,_,x,1,_,1,_,_,  _,_,_,x,1,_,_,1,_,
	  _,_,_,x,1,_,_,_,1,  _,_,_,x,_,1,1,_,_,  _,_,_,x,_,1,_,1,_,
	  _,_,_,x,_,1,_,_,1,  _,_,_,x,_,_,1,1,_,  _,_,_,x,_,_,1,_,1,
	  _,_,_,x,_,_,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,  1,1,_,_,_,1,_,_,_,
	  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,  1,_,1,_,_,_,1,_,_,
	  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,  1,_,_,_,1,1,_,_,_,
	  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,  _,1,1,_,_,_,1,_,_,
	  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,  _,1,_,_,1,1,_,_,_,
	  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,_,1,1,_,_,_,  _,_,1,_,1,_,1,_,_,  _,_,1,_,1,_,_,1,_,
	  _,_,1,_,1,_,_,_,1,  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,
	  _,_,1,_,_,1,_,_,1,  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,
	  _,_,1,_,_,_,_,1,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,1,_,_,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,x,_,_,_,_,_,  1,1,_,x,1,_,_,_,_,  1,1,_,x,_,1,_,_,_,
	  1,1,_,x,_,_,1,_,_,  1,1,_,x,_,_,_,1,_,  1,1,_,x,_,_,_,_,1,
	  1,_,1,x,1,_,_,_,_,  1,_,1,x,_,1,_,_,_,  1,_,1,x,_,_,1,_,_,
	  1,_,1,x,_,_,_,1,_,  1,_,1,x,_,_,_,_,1,  1,_,_,x,1,1,_,_,_,
	  1,_,_,x,1,_,1,_,_,  1,_,_,x,1,_,_,1,_,  1,_,_,x,1,_,_,_,1,
	  1,_,_,x,_,1,1,_,_,  1,_,_,x,_,1,_,1,_,  1,_,_,x,_,1,_,_,1,
	  1,_,_,x,_,_,1,1,_,  1,_,_,x,_,_,1,_,1,  1,_,_,x,_,_,_,1,1,
	  _,1,1,x,1,_,_,_,_,  _,1,1,x,_,1,_,_,_,  _,1,1,x,_,_,1,_,_,
	  _,1,1,x,_,_,_,1,_,  _,1,1,x,_,_,_,_,1,  _,1,_,x,1,1,_,_,_,
	  _,1,_,x,1,_,1,_,_,  _,1,_,x,1,_,_,1,_,  _,1,_,x,1,_,_,_,1,
	  _,1,_,x,_,1,1,_,_,  _,1,_,x,_,1,_,1,_,  _,1,_,x,_,1,_,_,1,
	  _,1,_,x,_,_,1,1,_,  _,1,_,x,_,_,1,_,1,  _,1,_,x,_,_,_,1,1,
	  _,_,1,x,1,1,_,_,_,  _,_,1,x,1,_,1,_,_,  _,_,1,x,1,_,_,1,_,
	  _,_,1,x,1,_,_,_,1,  _,_,1,x,_,1,1,_,_,  _,_,1,x,_,1,_,1,_,
	  _,_,1,x,_,1,_,_,1,  _,_,1,x,_,_,1,1,_,  _,_,1,x,_,_,1,_,1,
	  _,_,1,x,_,_,_,1,1,  _,_,_,x,1,1,1,_,_,  _,_,_,x,1,1,_,1,_,
	  _,_,_,x,1,1,_,_,1,  _,_,_,x,1,_,1,1,_,  _,_,_,x,1,_,1,_,1,
	  _,_,_,x,1,_,_,1,1,  _,_,_,x,_,1,1,1,_,  _,_,_,x,_,1,1,_,1,
	  _,_,_,x,_,1,_,1,1,  _,_,_,x,_,_,1,1,1,
/* 4- */  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,1,_,_,_,  1,1,1,_,_,_,1,_,_,
	  1,1,1,_,_,_,_,1,_,  1,1,1,_,_,_,_,_,1,  1,1,_,_,1,1,_,_,_,
	  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,1,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,1,_,_,1,
	  1,1,_,_,_,_,1,1,_,  1,1,_,_,_,_,1,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,1,_,1,1,_,_,_,  1,_,1,_,1,_,1,_,_,  1,_,1,_,1,_,_,1,_,
	  1,_,1,_,1,_,_,_,1,  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,1,_,
	  1,_,1,_,_,1,_,_,1,  1,_,1,_,_,_,1,1,_,  1,_,1,_,_,_,1,_,1,
	  1,_,1,_,_,_,_,1,1,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,1,_,
	  1,_,_,_,1,1,_,_,1,  1,_,_,_,1,_,1,1,_,  1,_,_,_,1,_,1,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,1,1,1,_,  1,_,_,_,_,1,1,_,1,
	  1,_,_,_,_,1,_,1,1,  1,_,_,_,_,_,1,1,1,  _,1,1,_,1,1,_,_,_,
	  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,1,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,1,_,_,1,
	  _,1,1,_,_,_,1,1,_,  _,1,1,_,_,_,1,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,1,_,  _,1,_,_,1,1,_,_,1,
	  _,1,_,_,1,_,1,1,_,  _,1,_,_,1,_,1,_,1,  _,1,_,_,1,_,_,1,1,
	  _,1,_,_,_,1,1,1,_,  _,1,_,_,_,1,1,_,1,  _,1,_,_,_,1,_,1,1,
	  _,1,_,_,_,_,1,1,1,  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,1,_,
	  _,_,1,_,1,1,_,_,1,  _,_,1,_,1,_,1,1,_,  _,_,1,_,1,_,1,_,1,
	  _,_,1,_,1,_,_,1,1,  _,_,1,_,_,1,1,1,_,  _,_,1,_,_,1,1,_,1,
	  _,_,1,_,_,1,_,1,1,  _,_,1,_,_,_,1,1,1,  _,_,_,_,1,1,1,1,_,
	  _,_,_,_,1,1,1,_,1,  _,_,_,_,1,1,_,1,1,  _,_,_,_,1,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  1,1,1,x,1,_,_,_,_,  1,1,1,x,_,1,_,_,_,  1,1,1,x,_,_,1,_,_,
	  1,1,1,x,_,_,_,1,_,  1,1,1,x,_,_,_,_,1,  1,1,_,x,1,1,_,_,_,
	  1,1,_,x,1,_,1,_,_,  1,1,_,x,1,_,_,1,_,  1,1,_,x,1,_,_,_,1,
	  1,1,_,x,_,1,1,_,_,  1,1,_,x,_,1,_,1,_,  1,1,_,x,_,1,_,_,1,
	  1,1,_,x,_,_,1,1,_,  1,1,_,x,_,_,1,_,1,  1,1,_,x,_,_,_,1,1,
	  1,_,1,x,1,1,_,_,_,  1,_,1,x,1,_,1,_,_,  1,_,1,x,1,_,_,1,_,
	  1,_,1,x,1,_,_,_,1,  1,_,1,x,_,1,1,_,_,  1,_,1,x,_,1,_,1,_,
	  1,_,1,x,_,1,_,_,1,  1,_,1,x,_,_,1,1,_,  1,_,1,x,_,_,1,_,1,
	  1,_,1,x,_,_,_,1,1,  1,_,_,x,1,1,1,_,_,  1,_,_,x,1,1,_,1,_,
	  1,_,_,x,1,1,_,_,1,  1,_,_,x,1,_,1,1,_,  1,_,_,x,1,_,1,_,1,
	  1,_,_,x,1,_,_,1,1,  1,_,_,x,_,1,1,1,_,  1,_,_,x,_,1,1,_,1,
	  1,_,_,x,_,1,_,1,1,  1,_,_,x,_,_,1,1,1,  _,1,1,x,1,1,_,_,_,
	  _,1,1,x,1,_,1,_,_,  _,1,1,x,1,_,_,1,_,  _,1,1,x,1,_,_,_,1,
	  _,1,1,x,_,1,1,_,_,  _,1,1,x,_,1,_,1,_,  _,1,1,x,_,1,_,_,1,
	  _,1,1,x,_,_,1,1,_,  _,1,1,x,_,_,1,_,1,  _,1,1,x,_,_,_,1,1,
	  _,1,_,x,1,1,1,_,_,  _,1,_,x,1,1,_,1,_,  _,1,_,x,1,1,_,_,1,
	  _,1,_,x,1,_,1,1,_,  _,1,_,x,1,_,1,_,1,  _,1,_,x,1,_,_,1,1,
	  _,1,_,x,_,1,1,1,_,  _,1,_,x,_,1,1,_,1,  _,1,_,x,_,1,_,1,1,
	  _,1,_,x,_,_,1,1,1,  _,_,1,x,1,1,1,_,_,  _,_,1,x,1,1,_,1,_,
	  _,_,1,x,1,1,_,_,1,  _,_,1,x,1,_,1,1,_,  _,_,1,x,1,_,1,_,1,
	  _,_,1,x,1,_,_,1,1,  _,_,1,x,_,1,1,1,_,  _,_,1,x,_,1,1,_,1,
	  _,_,1,x,_,1,_,1,1,  _,_,1,x,_,_,1,1,1,  _,_,_,x,1,1,1,1,_,
	  _,_,_,x,1,1,1,_,1,  _,_,_,x,1,1,_,1,1,  _,_,_,x,1,_,1,1,1,
	  _,_,_,x,_,1,1,1,1,
/* 5- */  1,1,1,_,1,1,_,_,_,  1,1,1,_,1,_,1,_,_,  1,1,1,_,1,_,_,1,_,
	  1,1,1,_,1,_,_,_,1,  1,1,1,_,_,1,1,_,_,  1,1,1,_,_,1,_,1,_,
	  1,1,1,_,_,1,_,_,1,  1,1,1,_,_,_,1,1,_,  1,1,1,_,_,_,1,_,1,
	  1,1,1,_,_,_,_,1,1,  1,1,_,_,1,1,1,_,_,  1,1,_,_,1,1,_,1,_,
	  1,1,_,_,1,1,_,_,1,  1,1,_,_,1,_,1,1,_,  1,1,_,_,1,_,1,_,1,
	  1,1,_,_,1,_,_,1,1,  1,1,_,_,_,1,1,1,_,  1,1,_,_,_,1,1,_,1,
	  1,1,_,_,_,1,_,1,1,  1,1,_,_,_,_,1,1,1,  1,_,1,_,1,1,1,_,_,
	  1,_,1,_,1,1,_,1,_,  1,_,1,_,1,1,_,_,1,  1,_,1,_,1,_,1,1,_,
	  1,_,1,_,1,_,1,_,1,  1,_,1,_,1,_,_,1,1,  1,_,1,_,_,1,1,1,_,
	  1,_,1,_,_,1,1,_,1,  1,_,1,_,_,1,_,1,1,  1,_,1,_,_,_,1,1,1,
	  1,_,_,_,1,1,1,1,_,  1,_,_,_,1,1,1,_,1,  1,_,_,_,1,1,_,1,1,
	  1,_,_,_,1,_,1,1,1,  1,_,_,_,_,1,1,1,1,  _,1,1,_,1,1,1,_,_,
	  _,1,1,_,1,1,_,1,_,  _,1,1,_,1,1,_,_,1,  _,1,1,_,1,_,1,1,_,
	  _,1,1,_,1,_,1,_,1,  _,1,1,_,1,_,_,1,1,  _,1,1,_,_,1,1,1,_,
	  _,1,1,_,_,1,1,_,1,  _,1,1,_,_,1,_,1,1,  _,1,1,_,_,_,1,1,1,
	  _,1,_,_,1,1,1,1,_,  _,1,_,_,1,1,1,_,1,  _,1,_,_,1,1,_,1,1,
	  _,1,_,_,1,_,1,1,1,  _,1,_,_,_,1,1,1,1,  _,_,1,_,1,1,1,1,_,
	  _,_,1,_,1,1,1,_,1,  _,_,1,_,1,1,_,1,1,  _,_,1,_,1,_,1,1,1,
	  _,_,1,_,_,1,1,1,1,  _,_,_,_,1,1,1,1,1,
/* 5+ */  1,1,1,x,1,1,_,_,_,  1,1,1,x,1,_,1,_,_,  1,1,1,x,1,_,_,1,_,
	  1,1,1,x,1,_,_,_,1,  1,1,1,x,_,1,1,_,_,  1,1,1,x,_,1,_,1,_,
	  1,1,1,x,_,1,_,_,1,  1,1,1,x,_,_,1,1,_,  1,1,1,x,_,_,1,_,1,
	  1,1,1,x,_,_,_,1,1,  1,1,_,x,1,1,1,_,_,  1,1,_,x,1,1,_,1,_,
	  1,1,_,x,1,1,_,_,1,  1,1,_,x,1,_,1,1,_,  1,1,_,x,1,_,1,_,1,
	  1,1,_,x,1,_,_,1,1,  1,1,_,x,_,1,1,1,_,  1,1,_,x,_,1,1,_,1,
	  1,1,_,x,_,1,_,1,1,  1,1,_,x,_,_,1,1,1,  1,_,1,x,1,1,1,_,_,
	  1,_,1,x,1,1,_,1,_,  1,_,1,x,1,1,_,_,1,  1,_,1,x,1,_,1,1,_,
	  1,_,1,x,1,_,1,_,1,  1,_,1,x,1,_,_,1,1,  1,_,1,x,_,1,1,1,_,
	  1,_,1,x,_,1,1,_,1,  1,_,1,x,_,1,_,1,1,  1,_,1,x,_,_,1,1,1,
	  1,_,_,x,1,1,1,1,_,  1,_,_,x,1,1,1,_,1,  1,_,_,x,1,1,_,1,1,
	  1,_,_,x,1,_,1,1,1,  1,_,_,x,_,1,1,1,1,  _,1,1,x,1,1,1,_,_,
	  _,1,1,x,1,1,_,1,_,  _,1,1,x,1,1,_,_,1,  _,1,1,x,1,_,1,1,_,
	  _,1,1,x,1,_,1,_,1,  _,1,1,x,1,_,_,1,1,  _,1,1,x,_,1,1,1,_,
	  _,1,1,x,_,1,1,_,1,  _,1,1,x,_,1,_,1,1,  _,1,1,x,_,_,1,1,1,
	  _,1,_,x,1,1,1,1,_,  _,1,_,x,1,1,1,_,1,  _,1,_,x,1,1,_,1,1,
	  _,1,_,x,1,_,1,1,1,  _,1,_,x,_,1,1,1,1,  _,_,1,x,1,1,1,1,_,
	  _,_,1,x,1,1,1,_,1,  _,_,1,x,1,1,_,1,1,  _,_,1,x,1,_,1,1,1,
	  _,_,1,x,_,1,1,1,1,  _,_,_,x,1,1,1,1,1,
/* 6- */  1,1,1,_,1,1,1,_,_,  1,1,1,_,1,1,_,1,_,  1,1,1,_,1,1,_,_,1,
	  1,1,1,_,1,_,1,1,_,  1,1,1,_,1,_,1,_,1,  1,1,1,_,1,_,_,1,1,
	  1,1,1,_,_,1,1,1,_,  1,1,1,_,_,1,1,_,1,  1,1,1,_,_,1,_,1,1,
	  1,1,1,_,_,_,1,1,1,  1,1,_,_,1,1,1,1,_,  1,1,_,_,1,1,1,_,1,
	  1,1,_,_,1,1,_,1,1,  1,1,_,_,1,_,1,1,1,  1,1,_,_,_,1,1,1,1,
	  1,_,1,_,1,1,1,1,_,  1,_,1,_,1,1,1,_,1,  1,_,1,_,1,1,_,1,1,
	  1,_,1,_,1,_,1,1,1,  1,_,1,_,_,1,1,1,1,  1,_,_,_,1,1,1,1,1,
	  _,1,1,_,1,1,1,1,_,  _,1,1,_,1,1,1,_,1,  _,1,1,_,1,1,_,1,1,
	  _,1,1,_,1,_,1,1,1,  _,1,1,_,_,1,1,1,1,  _,1,_,_,1,1,1,1,1,
	  _,_,1,_,1,1,1,1,1,
/* 6+ */  1,1,1,x,1,1,1,_,_,  1,1,1,x,1,1,_,1,_,  1,1,1,x,1,1,_,_,1,
	  1,1,1,x,1,_,1,1,_,  1,1,1,x,1,_,1,_,1,  1,1,1,x,1,_,_,1,1,
	  1,1,1,x,_,1,1,1,_,  1,1,1,x,_,1,1,_,1,  1,1,1,x,_,1,_,1,1,
	  1,1,1,x,_,_,1,1,1,  1,1,_,x,1,1,1,1,_,  1,1,_,x,1,1,1,_,1,
	  1,1,_,x,1,1,_,1,1,  1,1,_,x,1,_,1,1,1,  1,1,_,x,_,1,1,1,1,
	  1,_,1,x,1,1,1,1,_,  1,_,1,x,1,1,1,_,1,  1,_,1,x,1,1,_,1,1,
	  1,_,1,x,1,_,1,1,1,  1,_,1,x,_,1,1,1,1,  1,_,_,x,1,1,1,1,1,
	  _,1,1,x,1,1,1,1,_,  _,1,1,x,1,1,1,_,1,  _,1,1,x,1,1,_,1,1,
	  _,1,1,x,1,_,1,1,1,  _,1,1,x,_,1,1,1,1,  _,1,_,x,1,1,1,1,1,
	  _,_,1,x,1,1,1,1,1,
/* 7- */  1,1,1,_,1,1,1,1,_,  1,1,1,_,1,1,1,_,1,  1,1,1,_,1,1,_,1,1,
	  1,1,1,_,1,_,1,1,1,  1,1,1,_,_,1,1,1,1,  1,1,_,_,1,1,1,1,1,
	  1,_,1,_,1,1,1,1,1,  _,1,1,_,1,1,1,1,1,
/* 7+ */  1,1,1,x,1,1,1,1,_,  1,1,1,x,1,1,1,_,1,  1,1,1,x,1,1,_,1,1,
	  1,1,1,x,1,_,1,1,1,  1,1,1,x,_,1,1,1,1,  1,1,_,x,1,1,1,1,1,
	  1,_,1,x,1,1,1,1,1,  _,1,1,x,1,1,1,1,1,
/* 8- */  1,1,1,_,1,1,1,1,1,
/* 8+ */  1,1,1,x,1,1,1,1,1,
/* 44538: 9x9 row 4 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,x,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,x,_,_,_,_,  _,1,_,_,x,_,_,_,_,  _,_,1,_,x,_,_,_,_,
	  _,_,_,1,x,_,_,_,_,  _,_,_,_,x,1,_,_,_,  _,_,_,_,x,_,1,_,_,
	  _,_,_,_,x,_,_,1,_,  _,_,_,_,x,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,_,1,_,_,_,
	  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,1,_,1,_,_,_,  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,
	  _,_,_,1,_,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,x,_,_,_,_,  1,_,1,_,x,_,_,_,_,  1,_,_,1,x,_,_,_,_,
	  1,_,_,_,x,1,_,_,_,  1,_,_,_,x,_,1,_,_,  1,_,_,_,x,_,_,1,_,
	  1,_,_,_,x,_,_,_,1,  _,1,1,_,x,_,_,_,_,  _,1,_,1,x,_,_,_,_,
	  _,1,_,_,x,1,_,_,_,  _,1,_,_,x,_,1,_,_,  _,1,_,_,x,_,_,1,_,
	  _,1,_,_,x,_,_,_,1,  _,_,1,1,x,_,_,_,_,  _,_,1,_,x,1,_,_,_,
	  _,_,1,_,x,_,1,_,_,  _,_,1,_,x,_,_,1,_,  _,_,1,_,x,_,_,_,1,
	  _,_,_,1,x,1,_,_,_,  _,_,_,1,x,_,1,_,_,  _,_,_,1,x,_,_,1,_,
	  _,_,_,1,x,_,_,_,1,  _,_,_,_,x,1,1,_,_,  _,_,_,_,x,1,_,1,_,
	  _,_,_,_,x,1,_,_,1,  _,_,_,_,x,_,1,1,_,  _,_,_,_,x,_,1,_,1,
	  _,_,_,_,x,_,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,_,1,_,_,_,
	  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,_,1,_,_,_,  1,_,1,_,_,_,1,_,_,
	  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,  1,_,_,1,_,1,_,_,_,
	  1,_,_,1,_,_,1,_,_,  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,_,1,_,_,_,  _,1,1,_,_,_,1,_,_,
	  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,  _,1,_,1,_,1,_,_,_,
	  _,1,_,1,_,_,1,_,_,  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,  _,_,1,1,_,_,_,1,_,
	  _,_,1,1,_,_,_,_,1,  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,
	  _,_,1,_,_,1,_,_,1,  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,
	  _,_,1,_,_,_,_,1,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,1,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,_,x,_,_,_,_,  1,1,_,1,x,_,_,_,_,  1,1,_,_,x,1,_,_,_,
	  1,1,_,_,x,_,1,_,_,  1,1,_,_,x,_,_,1,_,  1,1,_,_,x,_,_,_,1,
	  1,_,1,1,x,_,_,_,_,  1,_,1,_,x,1,_,_,_,  1,_,1,_,x,_,1,_,_,
	  1,_,1,_,x,_,_,1,_,  1,_,1,_,x,_,_,_,1,  1,_,_,1,x,1,_,_,_,
	  1,_,_,1,x,_,1,_,_,  1,_,_,1,x,_,_,1,_,  1,_,_,1,x,_,_,_,1,
	  1,_,_,_,x,1,1,_,_,  1,_,_,_,x,1,_,1,_,  1,_,_,_,x,1,_,_,1,
	  1,_,_,_,x,_,1,1,_,  1,_,_,_,x,_,1,_,1,  1,_,_,_,x,_,_,1,1,
	  _,1,1,1,x,_,_,_,_,  _,1,1,_,x,1,_,_,_,  _,1,1,_,x,_,1,_,_,
	  _,1,1,_,x,_,_,1,_,  _,1,1,_,x,_,_,_,1,  _,1,_,1,x,1,_,_,_,
	  _,1,_,1,x,_,1,_,_,  _,1,_,1,x,_,_,1,_,  _,1,_,1,x,_,_,_,1,
	  _,1,_,_,x,1,1,_,_,  _,1,_,_,x,1,_,1,_,  _,1,_,_,x,1,_,_,1,
	  _,1,_,_,x,_,1,1,_,  _,1,_,_,x,_,1,_,1,  _,1,_,_,x,_,_,1,1,
	  _,_,1,1,x,1,_,_,_,  _,_,1,1,x,_,1,_,_,  _,_,1,1,x,_,_,1,_,
	  _,_,1,1,x,_,_,_,1,  _,_,1,_,x,1,1,_,_,  _,_,1,_,x,1,_,1,_,
	  _,_,1,_,x,1,_,_,1,  _,_,1,_,x,_,1,1,_,  _,_,1,_,x,_,1,_,1,
	  _,_,1,_,x,_,_,1,1,  _,_,_,1,x,1,1,_,_,  _,_,_,1,x,1,_,1,_,
	  _,_,_,1,x,1,_,_,1,  _,_,_,1,x,_,1,1,_,  _,_,_,1,x,_,1,_,1,
	  _,_,_,1,x,_,_,1,1,  _,_,_,_,x,1,1,1,_,  _,_,_,_,x,1,1,_,1,
	  _,_,_,_,x,1,_,1,1,  _,_,_,_,x,_,1,1,1,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,_,1,_,_,_,  1,1,1,_,_,_,1,_,_,
	  1,1,1,_,_,_,_,1,_,  1,1,1,_,_,_,_,_,1,  1,1,_,1,_,1,_,_,_,
	  1,1,_,1,_,_,1,_,_,  1,1,_,1,_,_,_,1,_,  1,1,_,1,_,_,_,_,1,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,1,_,_,1,
	  1,1,_,_,_,_,1,1,_,  1,1,_,_,_,_,1,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,1,_,_,  1,_,1,1,_,_,_,1,_,
	  1,_,1,1,_,_,_,_,1,  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,1,_,
	  1,_,1,_,_,1,_,_,1,  1,_,1,_,_,_,1,1,_,  1,_,1,_,_,_,1,_,1,
	  1,_,1,_,_,_,_,1,1,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,1,_,
	  1,_,_,1,_,1,_,_,1,  1,_,_,1,_,_,1,1,_,  1,_,_,1,_,_,1,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,_,1,1,1,_,  1,_,_,_,_,1,1,_,1,
	  1,_,_,_,_,1,_,1,1,  1,_,_,_,_,_,1,1,1,  _,1,1,1,_,1,_,_,_,
	  _,1,1,1,_,_,1,_,_,  _,1,1,1,_,_,_,1,_,  _,1,1,1,_,_,_,_,1,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,1,_,_,1,
	  _,1,1,_,_,_,1,1,_,  _,1,1,_,_,_,1,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,1,_,  _,1,_,1,_,1,_,_,1,
	  _,1,_,1,_,_,1,1,_,  _,1,_,1,_,_,1,_,1,  _,1,_,1,_,_,_,1,1,
	  _,1,_,_,_,1,1,1,_,  _,1,_,_,_,1,1,_,1,  _,1,_,_,_,1,_,1,1,
	  _,1,_,_,_,_,1,1,1,  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,1,_,
	  _,_,1,1,_,1,_,_,1,  _,_,1,1,_,_,1,1,_,  _,_,1,1,_,_,1,_,1,
	  _,_,1,1,_,_,_,1,1,  _,_,1,_,_,1,1,1,_,  _,_,1,_,_,1,1,_,1,
	  _,_,1,_,_,1,_,1,1,  _,_,1,_,_,_,1,1,1,  _,_,_,1,_,1,1,1,_,
	  _,_,_,1,_,1,1,_,1,  _,_,_,1,_,1,_,1,1,  _,_,_,1,_,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  1,1,1,1,x,_,_,_,_,  1,1,1,_,x,1,_,_,_,  1,1,1,_,x,_,1,_,_,
	  1,1,1,_,x,_,_,1,_,  1,1,1,_,x,_,_,_,1,  1,1,_,1,x,1,_,_,_,
	  1,1,_,1,x,_,1,_,_,  1,1,_,1,x,_,_,1,_,  1,1,_,1,x,_,_,_,1,
	  1,1,_,_,x,1,1,_,_,  1,1,_,_,x,1,_,1,_,  1,1,_,_,x,1,_,_,1,
	  1,1,_,_,x,_,1,1,_,  1,1,_,_,x,_,1,_,1,  1,1,_,_,x,_,_,1,1,
	  1,_,1,1,x,1,_,_,_,  1,_,1,1,x,_,1,_,_,  1,_,1,1,x,_,_,1,_,
	  1,_,1,1,x,_,_,_,1,  1,_,1,_,x,1,1,_,_,  1,_,1,_,x,1,_,1,_,
	  1,_,1,_,x,1,_,_,1,  1,_,1,_,x,_,1,1,_,  1,_,1,_,x,_,1,_,1,
	  1,_,1,_,x,_,_,1,1,  1,_,_,1,x,1,1,_,_,  1,_,_,1,x,1,_,1,_,
	  1,_,_,1,x,1,_,_,1,  1,_,_,1,x,_,1,1,_,  1,_,_,1,x,_,1,_,1,
	  1,_,_,1,x,_,_,1,1,  1,_,_,_,x,1,1,1,_,  1,_,_,_,x,1,1,_,1,
	  1,_,_,_,x,1,_,1,1,  1,_,_,_,x,_,1,1,1,  _,1,1,1,x,1,_,_,_,
	  _,1,1,1,x,_,1,_,_,  _,1,1,1,x,_,_,1,_,  _,1,1,1,x,_,_,_,1,
	  _,1,1,_,x,1,1,_,_,  _,1,1,_,x,1,_,1,_,  _,1,1,_,x,1,_,_,1,
	  _,1,1,_,x,_,1,1,_,  _,1,1,_,x,_,1,_,1,  _,1,1,_,x,_,_,1,1,
	  _,1,_,1,x,1,1,_,_,  _,1,_,1,x,1,_,1,_,  _,1,_,1,x,1,_,_,1,
	  _,1,_,1,x,_,1,1,_,  _,1,_,1,x,_,1,_,1,  _,1,_,1,x,_,_,1,1,
	  _,1,_,_,x,1,1,1,_,  _,1,_,_,x,1,1,_,1,  _,1,_,_,x,1,_,1,1,
	  _,1,_,_,x,_,1,1,1,  _,_,1,1,x,1,1,_,_,  _,_,1,1,x,1,_,1,_,
	  _,_,1,1,x,1,_,_,1,  _,_,1,1,x,_,1,1,_,  _,_,1,1,x,_,1,_,1,
	  _,_,1,1,x,_,_,1,1,  _,_,1,_,x,1,1,1,_,  _,_,1,_,x,1,1,_,1,
	  _,_,1,_,x,1,_,1,1,  _,_,1,_,x,_,1,1,1,  _,_,_,1,x,1,1,1,_,
	  _,_,_,1,x,1,1,_,1,  _,_,_,1,x,1,_,1,1,  _,_,_,1,x,_,1,1,1,
	  _,_,_,_,x,1,1,1,1,
/* 5- */  1,1,1,1,_,1,_,_,_,  1,1,1,1,_,_,1,_,_,  1,1,1,1,_,_,_,1,_,
	  1,1,1,1,_,_,_,_,1,  1,1,1,_,_,1,1,_,_,  1,1,1,_,_,1,_,1,_,
	  1,1,1,_,_,1,_,_,1,  1,1,1,_,_,_,1,1,_,  1,1,1,_,_,_,1,_,1,
	  1,1,1,_,_,_,_,1,1,  1,1,_,1,_,1,1,_,_,  1,1,_,1,_,1,_,1,_,
	  1,1,_,1,_,1,_,_,1,  1,1,_,1,_,_,1,1,_,  1,1,_,1,_,_,1,_,1,
	  1,1,_,1,_,_,_,1,1,  1,1,_,_,_,1,1,1,_,  1,1,_,_,_,1,1,_,1,
	  1,1,_,_,_,1,_,1,1,  1,1,_,_,_,_,1,1,1,  1,_,1,1,_,1,1,_,_,
	  1,_,1,1,_,1,_,1,_,  1,_,1,1,_,1,_,_,1,  1,_,1,1,_,_,1,1,_,
	  1,_,1,1,_,_,1,_,1,  1,_,1,1,_,_,_,1,1,  1,_,1,_,_,1,1,1,_,
	  1,_,1,_,_,1,1,_,1,  1,_,1,_,_,1,_,1,1,  1,_,1,_,_,_,1,1,1,
	  1,_,_,1,_,1,1,1,_,  1,_,_,1,_,1,1,_,1,  1,_,_,1,_,1,_,1,1,
	  1,_,_,1,_,_,1,1,1,  1,_,_,_,_,1,1,1,1,  _,1,1,1,_,1,1,_,_,
	  _,1,1,1,_,1,_,1,_,  _,1,1,1,_,1,_,_,1,  _,1,1,1,_,_,1,1,_,
	  _,1,1,1,_,_,1,_,1,  _,1,1,1,_,_,_,1,1,  _,1,1,_,_,1,1,1,_,
	  _,1,1,_,_,1,1,_,1,  _,1,1,_,_,1,_,1,1,  _,1,1,_,_,_,1,1,1,
	  _,1,_,1,_,1,1,1,_,  _,1,_,1,_,1,1,_,1,  _,1,_,1,_,1,_,1,1,
	  _,1,_,1,_,_,1,1,1,  _,1,_,_,_,1,1,1,1,  _,_,1,1,_,1,1,1,_,
	  _,_,1,1,_,1,1,_,1,  _,_,1,1,_,1,_,1,1,  _,_,1,1,_,_,1,1,1,
	  _,_,1,_,_,1,1,1,1,  _,_,_,1,_,1,1,1,1,
/* 5+ */  1,1,1,1,x,1,_,_,_,  1,1,1,1,x,_,1,_,_,  1,1,1,1,x,_,_,1,_,
	  1,1,1,1,x,_,_,_,1,  1,1,1,_,x,1,1,_,_,  1,1,1,_,x,1,_,1,_,
	  1,1,1,_,x,1,_,_,1,  1,1,1,_,x,_,1,1,_,  1,1,1,_,x,_,1,_,1,
	  1,1,1,_,x,_,_,1,1,  1,1,_,1,x,1,1,_,_,  1,1,_,1,x,1,_,1,_,
	  1,1,_,1,x,1,_,_,1,  1,1,_,1,x,_,1,1,_,  1,1,_,1,x,_,1,_,1,
	  1,1,_,1,x,_,_,1,1,  1,1,_,_,x,1,1,1,_,  1,1,_,_,x,1,1,_,1,
	  1,1,_,_,x,1,_,1,1,  1,1,_,_,x,_,1,1,1,  1,_,1,1,x,1,1,_,_,
	  1,_,1,1,x,1,_,1,_,  1,_,1,1,x,1,_,_,1,  1,_,1,1,x,_,1,1,_,
	  1,_,1,1,x,_,1,_,1,  1,_,1,1,x,_,_,1,1,  1,_,1,_,x,1,1,1,_,
	  1,_,1,_,x,1,1,_,1,  1,_,1,_,x,1,_,1,1,  1,_,1,_,x,_,1,1,1,
	  1,_,_,1,x,1,1,1,_,  1,_,_,1,x,1,1,_,1,  1,_,_,1,x,1,_,1,1,
	  1,_,_,1,x,_,1,1,1,  1,_,_,_,x,1,1,1,1,  _,1,1,1,x,1,1,_,_,
	  _,1,1,1,x,1,_,1,_,  _,1,1,1,x,1,_,_,1,  _,1,1,1,x,_,1,1,_,
	  _,1,1,1,x,_,1,_,1,  _,1,1,1,x,_,_,1,1,  _,1,1,_,x,1,1,1,_,
	  _,1,1,_,x,1,1,_,1,  _,1,1,_,x,1,_,1,1,  _,1,1,_,x,_,1,1,1,
	  _,1,_,1,x,1,1,1,_,  _,1,_,1,x,1,1,_,1,  _,1,_,1,x,1,_,1,1,
	  _,1,_,1,x,_,1,1,1,  _,1,_,_,x,1,1,1,1,  _,_,1,1,x,1,1,1,_,
	  _,_,1,1,x,1,1,_,1,  _,_,1,1,x,1,_,1,1,  _,_,1,1,x,_,1,1,1,
	  _,_,1,_,x,1,1,1,1,  _,_,_,1,x,1,1,1,1,
/* 6- */  1,1,1,1,_,1,1,_,_,  1,1,1,1,_,1,_,1,_,  1,1,1,1,_,1,_,_,1,
	  1,1,1,1,_,_,1,1,_,  1,1,1,1,_,_,1,_,1,  1,1,1,1,_,_,_,1,1,
	  1,1,1,_,_,1,1,1,_,  1,1,1,_,_,1,1,_,1,  1,1,1,_,_,1,_,1,1,
	  1,1,1,_,_,_,1,1,1,  1,1,_,1,_,1,1,1,_,  1,1,_,1,_,1,1,_,1,
	  1,1,_,1,_,1,_,1,1,  1,1,_,1,_,_,1,1,1,  1,1,_,_,_,1,1,1,1,
	  1,_,1,1,_,1,1,1,_,  1,_,1,1,_,1,1,_,1,  1,_,1,1,_,1,_,1,1,
	  1,_,1,1,_,_,1,1,1,  1,_,1,_,_,1,1,1,1,  1,_,_,1,_,1,1,1,1,
	  _,1,1,1,_,1,1,1,_,  _,1,1,1,_,1,1,_,1,  _,1,1,1,_,1,_,1,1,
	  _,1,1,1,_,_,1,1,1,  _,1,1,_,_,1,1,1,1,  _,1,_,1,_,1,1,1,1,
	  _,_,1,1,_,1,1,1,1,
/* 6+ */  1,1,1,1,x,1,1,_,_,  1,1,1,1,x,1,_,1,_,  1,1,1,1,x,1,_,_,1,
	  1,1,1,1,x,_,1,1,_,  1,1,1,1,x,_,1,_,1,  1,1,1,1,x,_,_,1,1,
	  1,1,1,_,x,1,1,1,_,  1,1,1,_,x,1,1,_,1,  1,1,1,_,x,1,_,1,1,
	  1,1,1,_,x,_,1,1,1,  1,1,_,1,x,1,1,1,_,  1,1,_,1,x,1,1,_,1,
	  1,1,_,1,x,1,_,1,1,  1,1,_,1,x,_,1,1,1,  1,1,_,_,x,1,1,1,1,
	  1,_,1,1,x,1,1,1,_,  1,_,1,1,x,1,1,_,1,  1,_,1,1,x,1,_,1,1,
	  1,_,1,1,x,_,1,1,1,  1,_,1,_,x,1,1,1,1,  1,_,_,1,x,1,1,1,1,
	  _,1,1,1,x,1,1,1,_,  _,1,1,1,x,1,1,_,1,  _,1,1,1,x,1,_,1,1,
	  _,1,1,1,x,_,1,1,1,  _,1,1,_,x,1,1,1,1,  _,1,_,1,x,1,1,1,1,
	  _,_,1,1,x,1,1,1,1,
/* 7- */  1,1,1,1,_,1,1,1,_,  1,1,1,1,_,1,1,_,1,  1,1,1,1,_,1,_,1,1,
	  1,1,1,1,_,_,1,1,1,  1,1,1,_,_,1,1,1,1,  1,1,_,1,_,1,1,1,1,
	  1,_,1,1,_,1,1,1,1,  _,1,1,1,_,1,1,1,1,
/* 7+ */  1,1,1,1,x,1,1,1,_,  1,1,1,1,x,1,1,_,1,  1,1,1,1,x,1,_,1,1,
	  1,1,1,1,x,_,1,1,1,  1,1,1,_,x,1,1,1,1,  1,1,_,1,x,1,1,1,1,
	  1,_,1,1,x,1,1,1,1,  _,1,1,1,x,1,1,1,1,
/* 8- */  1,1,1,1,_,1,1,1,1,
/* 8+ */  1,1,1,1,x,1,1,1,1,
/* 49146: 9x9 row 5 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,x,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,x,_,_,_,  _,1,_,_,_,x,_,_,_,  _,_,1,_,_,x,_,_,_,
	  _,_,_,1,_,x,_,_,_,  _,_,_,_,1,x,_,_,_,  _,_,_,_,_,x,1,_,_,
	  _,_,_,_,_,x,_,1,_,  _,_,_,_,_,x,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,1,_,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,1,_,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,
	  _,_,_,1,_,_,_,_,1,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,_,x,_,_,_,  1,_,1,_,_,x,_,_,_,  1,_,_,1,_,x,_,_,_,
	  1,_,_,_,1,x,_,_,_,  1,_,_,_,_,x,1,_,_,  1,_,_,_,_,x,_,1,_,
	  1,_,_,_,_,x,_,_,1,  _,1,1,_,_,x,_,_,_,  _,1,_,1,_,x,_,_,_,
	  _,1,_,_,1,x,_,_,_,  _,1,_,_,_,x,1,_,_,  _,1,_,_,_,x,_,1,_,
	  _,1,_,_,_,x,_,_,1,  _,_,1,1,_,x,_,_,_,  _,_,1,_,1,x,_,_,_,
	  _,_,1,_,_,x,1,_,_,  _,_,1,_,_,x,_,1,_,  _,_,1,_,_,x,_,_,1,
	  _,_,_,1,1,x,_,_,_,  _,_,_,1,_,x,1,_,_,  _,_,_,1,_,x,_,1,_,
	  _,_,_,1,_,x,_,_,1,  _,_,_,_,1,x,1,_,_,  _,_,_,_,1,x,_,1,_,
	  _,_,_,_,1,x,_,_,1,  _,_,_,_,_,x,1,1,_,  _,_,_,_,_,x,1,_,1,
	  _,_,_,_,_,x,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,
	  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,_,1,_,_,
	  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,  1,_,_,1,1,_,_,_,_,
	  1,_,_,1,_,_,1,_,_,  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,
	  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,_,1,_,_,
	  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,  _,1,_,1,1,_,_,_,_,
	  _,1,_,1,_,_,1,_,_,  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,
	  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,_,1,_,_,  _,_,1,1,_,_,_,1,_,
	  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,_,1,_,_,  _,_,1,_,1,_,_,1,_,
	  _,_,1,_,1,_,_,_,1,  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,
	  _,_,1,_,_,_,_,1,1,  _,_,_,1,1,_,1,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,_,_,x,_,_,_,  1,1,_,1,_,x,_,_,_,  1,1,_,_,1,x,_,_,_,
	  1,1,_,_,_,x,1,_,_,  1,1,_,_,_,x,_,1,_,  1,1,_,_,_,x,_,_,1,
	  1,_,1,1,_,x,_,_,_,  1,_,1,_,1,x,_,_,_,  1,_,1,_,_,x,1,_,_,
	  1,_,1,_,_,x,_,1,_,  1,_,1,_,_,x,_,_,1,  1,_,_,1,1,x,_,_,_,
	  1,_,_,1,_,x,1,_,_,  1,_,_,1,_,x,_,1,_,  1,_,_,1,_,x,_,_,1,
	  1,_,_,_,1,x,1,_,_,  1,_,_,_,1,x,_,1,_,  1,_,_,_,1,x,_,_,1,
	  1,_,_,_,_,x,1,1,_,  1,_,_,_,_,x,1,_,1,  1,_,_,_,_,x,_,1,1,
	  _,1,1,1,_,x,_,_,_,  _,1,1,_,1,x,_,_,_,  _,1,1,_,_,x,1,_,_,
	  _,1,1,_,_,x,_,1,_,  _,1,1,_,_,x,_,_,1,  _,1,_,1,1,x,_,_,_,
	  _,1,_,1,_,x,1,_,_,  _,1,_,1,_,x,_,1,_,  _,1,_,1,_,x,_,_,1,
	  _,1,_,_,1,x,1,_,_,  _,1,_,_,1,x,_,1,_,  _,1,_,_,1,x,_,_,1,
	  _,1,_,_,_,x,1,1,_,  _,1,_,_,_,x,1,_,1,  _,1,_,_,_,x,_,1,1,
	  _,_,1,1,1,x,_,_,_,  _,_,1,1,_,x,1,_,_,  _,_,1,1,_,x,_,1,_,
	  _,_,1,1,_,x,_,_,1,  _,_,1,_,1,x,1,_,_,  _,_,1,_,1,x,_,1,_,
	  _,_,1,_,1,x,_,_,1,  _,_,1,_,_,x,1,1,_,  _,_,1,_,_,x,1,_,1,
	  _,_,1,_,_,x,_,1,1,  _,_,_,1,1,x,1,_,_,  _,_,_,1,1,x,_,1,_,
	  _,_,_,1,1,x,_,_,1,  _,_,_,1,_,x,1,1,_,  _,_,_,1,_,x,1,_,1,
	  _,_,_,1,_,x,_,1,1,  _,_,_,_,1,x,1,1,_,  _,_,_,_,1,x,1,_,1,
	  _,_,_,_,1,x,_,1,1,  _,_,_,_,_,x,1,1,1,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,_,1,_,_,
	  1,1,1,_,_,_,_,1,_,  1,1,1,_,_,_,_,_,1,  1,1,_,1,1,_,_,_,_,
	  1,1,_,1,_,_,1,_,_,  1,1,_,1,_,_,_,1,_,  1,1,_,1,_,_,_,_,1,
	  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,1,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,_,1,1,_,  1,1,_,_,_,_,1,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,_,1,_,_,  1,_,1,1,_,_,_,1,_,
	  1,_,1,1,_,_,_,_,1,  1,_,1,_,1,_,1,_,_,  1,_,1,_,1,_,_,1,_,
	  1,_,1,_,1,_,_,_,1,  1,_,1,_,_,_,1,1,_,  1,_,1,_,_,_,1,_,1,
	  1,_,1,_,_,_,_,1,1,  1,_,_,1,1,_,1,_,_,  1,_,_,1,1,_,_,1,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,_,1,1,_,  1,_,_,1,_,_,1,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,1,_,1,1,_,  1,_,_,_,1,_,1,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,_,1,1,1,  _,1,1,1,1,_,_,_,_,
	  _,1,1,1,_,_,1,_,_,  _,1,1,1,_,_,_,1,_,  _,1,1,1,_,_,_,_,1,
	  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,1,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,_,1,1,_,  _,1,1,_,_,_,1,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,1,_,  _,1,_,1,1,_,_,_,1,
	  _,1,_,1,_,_,1,1,_,  _,1,_,1,_,_,1,_,1,  _,1,_,1,_,_,_,1,1,
	  _,1,_,_,1,_,1,1,_,  _,1,_,_,1,_,1,_,1,  _,1,_,_,1,_,_,1,1,
	  _,1,_,_,_,_,1,1,1,  _,_,1,1,1,_,1,_,_,  _,_,1,1,1,_,_,1,_,
	  _,_,1,1,1,_,_,_,1,  _,_,1,1,_,_,1,1,_,  _,_,1,1,_,_,1,_,1,
	  _,_,1,1,_,_,_,1,1,  _,_,1,_,1,_,1,1,_,  _,_,1,_,1,_,1,_,1,
	  _,_,1,_,1,_,_,1,1,  _,_,1,_,_,_,1,1,1,  _,_,_,1,1,_,1,1,_,
	  _,_,_,1,1,_,1,_,1,  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,_,1,1,1,
	  _,_,_,_,1,_,1,1,1,
/* 4+ */  1,1,1,1,_,x,_,_,_,  1,1,1,_,1,x,_,_,_,  1,1,1,_,_,x,1,_,_,
	  1,1,1,_,_,x,_,1,_,  1,1,1,_,_,x,_,_,1,  1,1,_,1,1,x,_,_,_,
	  1,1,_,1,_,x,1,_,_,  1,1,_,1,_,x,_,1,_,  1,1,_,1,_,x,_,_,1,
	  1,1,_,_,1,x,1,_,_,  1,1,_,_,1,x,_,1,_,  1,1,_,_,1,x,_,_,1,
	  1,1,_,_,_,x,1,1,_,  1,1,_,_,_,x,1,_,1,  1,1,_,_,_,x,_,1,1,
	  1,_,1,1,1,x,_,_,_,  1,_,1,1,_,x,1,_,_,  1,_,1,1,_,x,_,1,_,
	  1,_,1,1,_,x,_,_,1,  1,_,1,_,1,x,1,_,_,  1,_,1,_,1,x,_,1,_,
	  1,_,1,_,1,x,_,_,1,  1,_,1,_,_,x,1,1,_,  1,_,1,_,_,x,1,_,1,
	  1,_,1,_,_,x,_,1,1,  1,_,_,1,1,x,1,_,_,  1,_,_,1,1,x,_,1,_,
	  1,_,_,1,1,x,_,_,1,  1,_,_,1,_,x,1,1,_,  1,_,_,1,_,x,1,_,1,
	  1,_,_,1,_,x,_,1,1,  1,_,_,_,1,x,1,1,_,  1,_,_,_,1,x,1,_,1,
	  1,_,_,_,1,x,_,1,1,  1,_,_,_,_,x,1,1,1,  _,1,1,1,1,x,_,_,_,
	  _,1,1,1,_,x,1,_,_,  _,1,1,1,_,x,_,1,_,  _,1,1,1,_,x,_,_,1,
	  _,1,1,_,1,x,1,_,_,  _,1,1,_,1,x,_,1,_,  _,1,1,_,1,x,_,_,1,
	  _,1,1,_,_,x,1,1,_,  _,1,1,_,_,x,1,_,1,  _,1,1,_,_,x,_,1,1,
	  _,1,_,1,1,x,1,_,_,  _,1,_,1,1,x,_,1,_,  _,1,_,1,1,x,_,_,1,
	  _,1,_,1,_,x,1,1,_,  _,1,_,1,_,x,1,_,1,  _,1,_,1,_,x,_,1,1,
	  _,1,_,_,1,x,1,1,_,  _,1,_,_,1,x,1,_,1,  _,1,_,_,1,x,_,1,1,
	  _,1,_,_,_,x,1,1,1,  _,_,1,1,1,x,1,_,_,  _,_,1,1,1,x,_,1,_,
	  _,_,1,1,1,x,_,_,1,  _,_,1,1,_,x,1,1,_,  _,_,1,1,_,x,1,_,1,
	  _,_,1,1,_,x,_,1,1,  _,_,1,_,1,x,1,1,_,  _,_,1,_,1,x,1,_,1,
	  _,_,1,_,1,x,_,1,1,  _,_,1,_,_,x,1,1,1,  _,_,_,1,1,x,1,1,_,
	  _,_,_,1,1,x,1,_,1,  _,_,_,1,1,x,_,1,1,  _,_,_,1,_,x,1,1,1,
	  _,_,_,_,1,x,1,1,1,
/* 5- */  1,1,1,1,1,_,_,_,_,  1,1,1,1,_,_,1,_,_,  1,1,1,1,_,_,_,1,_,
	  1,1,1,1,_,_,_,_,1,  1,1,1,_,1,_,1,_,_,  1,1,1,_,1,_,_,1,_,
	  1,1,1,_,1,_,_,_,1,  1,1,1,_,_,_,1,1,_,  1,1,1,_,_,_,1,_,1,
	  1,1,1,_,_,_,_,1,1,  1,1,_,1,1,_,1,_,_,  1,1,_,1,1,_,_,1,_,
	  1,1,_,1,1,_,_,_,1,  1,1,_,1,_,_,1,1,_,  1,1,_,1,_,_,1,_,1,
	  1,1,_,1,_,_,_,1,1,  1,1,_,_,1,_,1,1,_,  1,1,_,_,1,_,1,_,1,
	  1,1,_,_,1,_,_,1,1,  1,1,_,_,_,_,1,1,1,  1,_,1,1,1,_,1,_,_,
	  1,_,1,1,1,_,_,1,_,  1,_,1,1,1,_,_,_,1,  1,_,1,1,_,_,1,1,_,
	  1,_,1,1,_,_,1,_,1,  1,_,1,1,_,_,_,1,1,  1,_,1,_,1,_,1,1,_,
	  1,_,1,_,1,_,1,_,1,  1,_,1,_,1,_,_,1,1,  1,_,1,_,_,_,1,1,1,
	  1,_,_,1,1,_,1,1,_,  1,_,_,1,1,_,1,_,1,  1,_,_,1,1,_,_,1,1,
	  1,_,_,1,_,_,1,1,1,  1,_,_,_,1,_,1,1,1,  _,1,1,1,1,_,1,_,_,
	  _,1,1,1,1,_,_,1,_,  _,1,1,1,1,_,_,_,1,  _,1,1,1,_,_,1,1,_,
	  _,1,1,1,_,_,1,_,1,  _,1,1,1,_,_,_,1,1,  _,1,1,_,1,_,1,1,_,
	  _,1,1,_,1,_,1,_,1,  _,1,1,_,1,_,_,1,1,  _,1,1,_,_,_,1,1,1,
	  _,1,_,1,1,_,1,1,_,  _,1,_,1,1,_,1,_,1,  _,1,_,1,1,_,_,1,1,
	  _,1,_,1,_,_,1,1,1,  _,1,_,_,1,_,1,1,1,  _,_,1,1,1,_,1,1,_,
	  _,_,1,1,1,_,1,_,1,  _,_,1,1,1,_,_,1,1,  _,_,1,1,_,_,1,1,1,
	  _,_,1,_,1,_,1,1,1,  _,_,_,1,1,_,1,1,1,
/* 5+ */  1,1,1,1,1,x,_,_,_,  1,1,1,1,_,x,1,_,_,  1,1,1,1,_,x,_,1,_,
	  1,1,1,1,_,x,_,_,1,  1,1,1,_,1,x,1,_,_,  1,1,1,_,1,x,_,1,_,
	  1,1,1,_,1,x,_,_,1,  1,1,1,_,_,x,1,1,_,  1,1,1,_,_,x,1,_,1,
	  1,1,1,_,_,x,_,1,1,  1,1,_,1,1,x,1,_,_,  1,1,_,1,1,x,_,1,_,
	  1,1,_,1,1,x,_,_,1,  1,1,_,1,_,x,1,1,_,  1,1,_,1,_,x,1,_,1,
	  1,1,_,1,_,x,_,1,1,  1,1,_,_,1,x,1,1,_,  1,1,_,_,1,x,1,_,1,
	  1,1,_,_,1,x,_,1,1,  1,1,_,_,_,x,1,1,1,  1,_,1,1,1,x,1,_,_,
	  1,_,1,1,1,x,_,1,_,  1,_,1,1,1,x,_,_,1,  1,_,1,1,_,x,1,1,_,
	  1,_,1,1,_,x,1,_,1,  1,_,1,1,_,x,_,1,1,  1,_,1,_,1,x,1,1,_,
	  1,_,1,_,1,x,1,_,1,  1,_,1,_,1,x,_,1,1,  1,_,1,_,_,x,1,1,1,
	  1,_,_,1,1,x,1,1,_,  1,_,_,1,1,x,1,_,1,  1,_,_,1,1,x,_,1,1,
	  1,_,_,1,_,x,1,1,1,  1,_,_,_,1,x,1,1,1,  _,1,1,1,1,x,1,_,_,
	  _,1,1,1,1,x,_,1,_,  _,1,1,1,1,x,_,_,1,  _,1,1,1,_,x,1,1,_,
	  _,1,1,1,_,x,1,_,1,  _,1,1,1,_,x,_,1,1,  _,1,1,_,1,x,1,1,_,
	  _,1,1,_,1,x,1,_,1,  _,1,1,_,1,x,_,1,1,  _,1,1,_,_,x,1,1,1,
	  _,1,_,1,1,x,1,1,_,  _,1,_,1,1,x,1,_,1,  _,1,_,1,1,x,_,1,1,
	  _,1,_,1,_,x,1,1,1,  _,1,_,_,1,x,1,1,1,  _,_,1,1,1,x,1,1,_,
	  _,_,1,1,1,x,1,_,1,  _,_,1,1,1,x,_,1,1,  _,_,1,1,_,x,1,1,1,
	  _,_,1,_,1,x,1,1,1,  _,_,_,1,1,x,1,1,1,
/* 6- */  1,1,1,1,1,_,1,_,_,  1,1,1,1,1,_,_,1,_,  1,1,1,1,1,_,_,_,1,
	  1,1,1,1,_,_,1,1,_,  1,1,1,1,_,_,1,_,1,  1,1,1,1,_,_,_,1,1,
	  1,1,1,_,1,_,1,1,_,  1,1,1,_,1,_,1,_,1,  1,1,1,_,1,_,_,1,1,
	  1,1,1,_,_,_,1,1,1,  1,1,_,1,1,_,1,1,_,  1,1,_,1,1,_,1,_,1,
	  1,1,_,1,1,_,_,1,1,  1,1,_,1,_,_,1,1,1,  1,1,_,_,1,_,1,1,1,
	  1,_,1,1,1,_,1,1,_,  1,_,1,1,1,_,1,_,1,  1,_,1,1,1,_,_,1,1,
	  1,_,1,1,_,_,1,1,1,  1,_,1,_,1,_,1,1,1,  1,_,_,1,1,_,1,1,1,
	  _,1,1,1,1,_,1,1,_,  _,1,1,1,1,_,1,_,1,  _,1,1,1,1,_,_,1,1,
	  _,1,1,1,_,_,1,1,1,  _,1,1,_,1,_,1,1,1,  _,1,_,1,1,_,1,1,1,
	  _,_,1,1,1,_,1,1,1,
/* 6+ */  1,1,1,1,1,x,1,_,_,  1,1,1,1,1,x,_,1,_,  1,1,1,1,1,x,_,_,1,
	  1,1,1,1,_,x,1,1,_,  1,1,1,1,_,x,1,_,1,  1,1,1,1,_,x,_,1,1,
	  1,1,1,_,1,x,1,1,_,  1,1,1,_,1,x,1,_,1,  1,1,1,_,1,x,_,1,1,
	  1,1,1,_,_,x,1,1,1,  1,1,_,1,1,x,1,1,_,  1,1,_,1,1,x,1,_,1,
	  1,1,_,1,1,x,_,1,1,  1,1,_,1,_,x,1,1,1,  1,1,_,_,1,x,1,1,1,
	  1,_,1,1,1,x,1,1,_,  1,_,1,1,1,x,1,_,1,  1,_,1,1,1,x,_,1,1,
	  1,_,1,1,_,x,1,1,1,  1,_,1,_,1,x,1,1,1,  1,_,_,1,1,x,1,1,1,
	  _,1,1,1,1,x,1,1,_,  _,1,1,1,1,x,1,_,1,  _,1,1,1,1,x,_,1,1,
	  _,1,1,1,_,x,1,1,1,  _,1,1,_,1,x,1,1,1,  _,1,_,1,1,x,1,1,1,
	  _,_,1,1,1,x,1,1,1,
/* 7- */  1,1,1,1,1,_,1,1,_,  1,1,1,1,1,_,1,_,1,  1,1,1,1,1,_,_,1,1,
	  1,1,1,1,_,_,1,1,1,  1,1,1,_,1,_,1,1,1,  1,1,_,1,1,_,1,1,1,
	  1,_,1,1,1,_,1,1,1,  _,1,1,1,1,_,1,1,1,
/* 7+ */  1,1,1,1,1,x,1,1,_,  1,1,1,1,1,x,1,_,1,  1,1,1,1,1,x,_,1,1,
	  1,1,1,1,_,x,1,1,1,  1,1,1,_,1,x,1,1,1,  1,1,_,1,1,x,1,1,1,
	  1,_,1,1,1,x,1,1,1,  _,1,1,1,1,x,1,1,1,
/* 8- */  1,1,1,1,1,_,1,1,1,
/* 8+ */  1,1,1,1,1,x,1,1,1,
/* 53754: 9x9 row 6 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,x,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,_,x,_,_,  _,1,_,_,_,_,x,_,_,  _,_,1,_,_,_,x,_,_,
	  _,_,_,1,_,_,x,_,_,  _,_,_,_,1,_,x,_,_,  _,_,_,_,_,1,x,_,_,
	  _,_,_,_,_,_,x,1,_,  _,_,_,_,_,_,x,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,1,_,_,_,_,  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,1,_,_,_,_,  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,_,1,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,  _,_,_,1,_,_,_,1,_,
	  _,_,_,1,_,_,_,_,1,  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,_,1,_,  _,_,_,_,_,1,_,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,_,_,x,_,_,  1,_,1,_,_,_,x,_,_,  1,_,_,1,_,_,x,_,_,
	  1,_,_,_,1,_,x,_,_,  1,_,_,_,_,1,x,_,_,  1,_,_,_,_,_,x,1,_,
	  1,_,_,_,_,_,x,_,1,  _,1,1,_,_,_,x,_,_,  _,1,_,1,_,_,x,_,_,
	  _,1,_,_,1,_,x,_,_,  _,1,_,_,_,1,x,_,_,  _,1,_,_,_,_,x,1,_,
	  _,1,_,_,_,_,x,_,1,  _,_,1,1,_,_,x,_,_,  _,_,1,_,1,_,x,_,_,
	  _,_,1,_,_,1,x,_,_,  _,_,1,_,_,_,x,1,_,  _,_,1,_,_,_,x,_,1,
	  _,_,_,1,1,_,x,_,_,  _,_,_,1,_,1,x,_,_,  _,_,_,1,_,_,x,1,_,
	  _,_,_,1,_,_,x,_,1,  _,_,_,_,1,1,x,_,_,  _,_,_,_,1,_,x,1,_,
	  _,_,_,_,1,_,x,_,1,  _,_,_,_,_,1,x,1,_,  _,_,_,_,_,1,x,_,1,
	  _,_,_,_,_,_,x,1,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,
	  1,1,_,_,_,1,_,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,
	  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,  1,_,_,1,1,_,_,_,_,
	  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,
	  1,_,_,_,1,1,_,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,
	  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,  _,1,_,1,1,_,_,_,_,
	  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,
	  _,1,_,_,1,1,_,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,_,1,_,
	  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,1,_,_,_,  _,_,1,_,1,_,_,1,_,
	  _,_,1,_,1,_,_,_,1,  _,_,1,_,_,1,_,1,_,  _,_,1,_,_,1,_,_,1,
	  _,_,1,_,_,_,_,1,1,  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,_,1,_,  _,_,_,1,_,1,_,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,1,_,1,_,  _,_,_,_,1,1,_,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,_,1,1,
/* 3+ */  1,1,1,_,_,_,x,_,_,  1,1,_,1,_,_,x,_,_,  1,1,_,_,1,_,x,_,_,
	  1,1,_,_,_,1,x,_,_,  1,1,_,_,_,_,x,1,_,  1,1,_,_,_,_,x,_,1,
	  1,_,1,1,_,_,x,_,_,  1,_,1,_,1,_,x,_,_,  1,_,1,_,_,1,x,_,_,
	  1,_,1,_,_,_,x,1,_,  1,_,1,_,_,_,x,_,1,  1,_,_,1,1,_,x,_,_,
	  1,_,_,1,_,1,x,_,_,  1,_,_,1,_,_,x,1,_,  1,_,_,1,_,_,x,_,1,
	  1,_,_,_,1,1,x,_,_,  1,_,_,_,1,_,x,1,_,  1,_,_,_,1,_,x,_,1,
	  1,_,_,_,_,1,x,1,_,  1,_,_,_,_,1,x,_,1,  1,_,_,_,_,_,x,1,1,
	  _,1,1,1,_,_,x,_,_,  _,1,1,_,1,_,x,_,_,  _,1,1,_,_,1,x,_,_,
	  _,1,1,_,_,_,x,1,_,  _,1,1,_,_,_,x,_,1,  _,1,_,1,1,_,x,_,_,
	  _,1,_,1,_,1,x,_,_,  _,1,_,1,_,_,x,1,_,  _,1,_,1,_,_,x,_,1,
	  _,1,_,_,1,1,x,_,_,  _,1,_,_,1,_,x,1,_,  _,1,_,_,1,_,x,_,1,
	  _,1,_,_,_,1,x,1,_,  _,1,_,_,_,1,x,_,1,  _,1,_,_,_,_,x,1,1,
	  _,_,1,1,1,_,x,_,_,  _,_,1,1,_,1,x,_,_,  _,_,1,1,_,_,x,1,_,
	  _,_,1,1,_,_,x,_,1,  _,_,1,_,1,1,x,_,_,  _,_,1,_,1,_,x,1,_,
	  _,_,1,_,1,_,x,_,1,  _,_,1,_,_,1,x,1,_,  _,_,1,_,_,1,x,_,1,
	  _,_,1,_,_,_,x,1,1,  _,_,_,1,1,1,x,_,_,  _,_,_,1,1,_,x,1,_,
	  _,_,_,1,1,_,x,_,1,  _,_,_,1,_,1,x,1,_,  _,_,_,1,_,1,x,_,1,
	  _,_,_,1,_,_,x,1,1,  _,_,_,_,1,1,x,1,_,  _,_,_,_,1,1,x,_,1,
	  _,_,_,_,1,_,x,1,1,  _,_,_,_,_,1,x,1,1,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,1,_,_,_,
	  1,1,1,_,_,_,_,1,_,  1,1,1,_,_,_,_,_,1,  1,1,_,1,1,_,_,_,_,
	  1,1,_,1,_,1,_,_,_,  1,1,_,1,_,_,_,1,_,  1,1,_,1,_,_,_,_,1,
	  1,1,_,_,1,1,_,_,_,  1,1,_,_,1,_,_,1,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,1,_,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,_,1,_,
	  1,_,1,1,_,_,_,_,1,  1,_,1,_,1,1,_,_,_,  1,_,1,_,1,_,_,1,_,
	  1,_,1,_,1,_,_,_,1,  1,_,1,_,_,1,_,1,_,  1,_,1,_,_,1,_,_,1,
	  1,_,1,_,_,_,_,1,1,  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,_,1,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,1,_,1,_,  1,_,_,1,_,1,_,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,1,1,_,1,_,  1,_,_,_,1,1,_,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,1,_,1,1,  _,1,1,1,1,_,_,_,_,
	  _,1,1,1,_,1,_,_,_,  _,1,1,1,_,_,_,1,_,  _,1,1,1,_,_,_,_,1,
	  _,1,1,_,1,1,_,_,_,  _,1,1,_,1,_,_,1,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,1,_,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,1,1,1,_,_,_,  _,1,_,1,1,_,_,1,_,  _,1,_,1,1,_,_,_,1,
	  _,1,_,1,_,1,_,1,_,  _,1,_,1,_,1,_,_,1,  _,1,_,1,_,_,_,1,1,
	  _,1,_,_,1,1,_,1,_,  _,1,_,_,1,1,_,_,1,  _,1,_,_,1,_,_,1,1,
	  _,1,_,_,_,1,_,1,1,  _,_,1,1,1,1,_,_,_,  _,_,1,1,1,_,_,1,_,
	  _,_,1,1,1,_,_,_,1,  _,_,1,1,_,1,_,1,_,  _,_,1,1,_,1,_,_,1,
	  _,_,1,1,_,_,_,1,1,  _,_,1,_,1,1,_,1,_,  _,_,1,_,1,1,_,_,1,
	  _,_,1,_,1,_,_,1,1,  _,_,1,_,_,1,_,1,1,  _,_,_,1,1,1,_,1,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,1,_,1,1,
	  _,_,_,_,1,1,_,1,1,
/* 4+ */  1,1,1,1,_,_,x,_,_,  1,1,1,_,1,_,x,_,_,  1,1,1,_,_,1,x,_,_,
	  1,1,1,_,_,_,x,1,_,  1,1,1,_,_,_,x,_,1,  1,1,_,1,1,_,x,_,_,
	  1,1,_,1,_,1,x,_,_,  1,1,_,1,_,_,x,1,_,  1,1,_,1,_,_,x,_,1,
	  1,1,_,_,1,1,x,_,_,  1,1,_,_,1,_,x,1,_,  1,1,_,_,1,_,x,_,1,
	  1,1,_,_,_,1,x,1,_,  1,1,_,_,_,1,x,_,1,  1,1,_,_,_,_,x,1,1,
	  1,_,1,1,1,_,x,_,_,  1,_,1,1,_,1,x,_,_,  1,_,1,1,_,_,x,1,_,
	  1,_,1,1,_,_,x,_,1,  1,_,1,_,1,1,x,_,_,  1,_,1,_,1,_,x,1,_,
	  1,_,1,_,1,_,x,_,1,  1,_,1,_,_,1,x,1,_,  1,_,1,_,_,1,x,_,1,
	  1,_,1,_,_,_,x,1,1,  1,_,_,1,1,1,x,_,_,  1,_,_,1,1,_,x,1,_,
	  1,_,_,1,1,_,x,_,1,  1,_,_,1,_,1,x,1,_,  1,_,_,1,_,1,x,_,1,
	  1,_,_,1,_,_,x,1,1,  1,_,_,_,1,1,x,1,_,  1,_,_,_,1,1,x,_,1,
	  1,_,_,_,1,_,x,1,1,  1,_,_,_,_,1,x,1,1,  _,1,1,1,1,_,x,_,_,
	  _,1,1,1,_,1,x,_,_,  _,1,1,1,_,_,x,1,_,  _,1,1,1,_,_,x,_,1,
	  _,1,1,_,1,1,x,_,_,  _,1,1,_,1,_,x,1,_,  _,1,1,_,1,_,x,_,1,
	  _,1,1,_,_,1,x,1,_,  _,1,1,_,_,1,x,_,1,  _,1,1,_,_,_,x,1,1,
	  _,1,_,1,1,1,x,_,_,  _,1,_,1,1,_,x,1,_,  _,1,_,1,1,_,x,_,1,
	  _,1,_,1,_,1,x,1,_,  _,1,_,1,_,1,x,_,1,  _,1,_,1,_,_,x,1,1,
	  _,1,_,_,1,1,x,1,_,  _,1,_,_,1,1,x,_,1,  _,1,_,_,1,_,x,1,1,
	  _,1,_,_,_,1,x,1,1,  _,_,1,1,1,1,x,_,_,  _,_,1,1,1,_,x,1,_,
	  _,_,1,1,1,_,x,_,1,  _,_,1,1,_,1,x,1,_,  _,_,1,1,_,1,x,_,1,
	  _,_,1,1,_,_,x,1,1,  _,_,1,_,1,1,x,1,_,  _,_,1,_,1,1,x,_,1,
	  _,_,1,_,1,_,x,1,1,  _,_,1,_,_,1,x,1,1,  _,_,_,1,1,1,x,1,_,
	  _,_,_,1,1,1,x,_,1,  _,_,_,1,1,_,x,1,1,  _,_,_,1,_,1,x,1,1,
	  _,_,_,_,1,1,x,1,1,
/* 5- */  1,1,1,1,1,_,_,_,_,  1,1,1,1,_,1,_,_,_,  1,1,1,1,_,_,_,1,_,
	  1,1,1,1,_,_,_,_,1,  1,1,1,_,1,1,_,_,_,  1,1,1,_,1,_,_,1,_,
	  1,1,1,_,1,_,_,_,1,  1,1,1,_,_,1,_,1,_,  1,1,1,_,_,1,_,_,1,
	  1,1,1,_,_,_,_,1,1,  1,1,_,1,1,1,_,_,_,  1,1,_,1,1,_,_,1,_,
	  1,1,_,1,1,_,_,_,1,  1,1,_,1,_,1,_,1,_,  1,1,_,1,_,1,_,_,1,
	  1,1,_,1,_,_,_,1,1,  1,1,_,_,1,1,_,1,_,  1,1,_,_,1,1,_,_,1,
	  1,1,_,_,1,_,_,1,1,  1,1,_,_,_,1,_,1,1,  1,_,1,1,1,1,_,_,_,
	  1,_,1,1,1,_,_,1,_,  1,_,1,1,1,_,_,_,1,  1,_,1,1,_,1,_,1,_,
	  1,_,1,1,_,1,_,_,1,  1,_,1,1,_,_,_,1,1,  1,_,1,_,1,1,_,1,_,
	  1,_,1,_,1,1,_,_,1,  1,_,1,_,1,_,_,1,1,  1,_,1,_,_,1,_,1,1,
	  1,_,_,1,1,1,_,1,_,  1,_,_,1,1,1,_,_,1,  1,_,_,1,1,_,_,1,1,
	  1,_,_,1,_,1,_,1,1,  1,_,_,_,1,1,_,1,1,  _,1,1,1,1,1,_,_,_,
	  _,1,1,1,1,_,_,1,_,  _,1,1,1,1,_,_,_,1,  _,1,1,1,_,1,_,1,_,
	  _,1,1,1,_,1,_,_,1,  _,1,1,1,_,_,_,1,1,  _,1,1,_,1,1,_,1,_,
	  _,1,1,_,1,1,_,_,1,  _,1,1,_,1,_,_,1,1,  _,1,1,_,_,1,_,1,1,
	  _,1,_,1,1,1,_,1,_,  _,1,_,1,1,1,_,_,1,  _,1,_,1,1,_,_,1,1,
	  _,1,_,1,_,1,_,1,1,  _,1,_,_,1,1,_,1,1,  _,_,1,1,1,1,_,1,_,
	  _,_,1,1,1,1,_,_,1,  _,_,1,1,1,_,_,1,1,  _,_,1,1,_,1,_,1,1,
	  _,_,1,_,1,1,_,1,1,  _,_,_,1,1,1,_,1,1,
/* 5+ */  1,1,1,1,1,_,x,_,_,  1,1,1,1,_,1,x,_,_,  1,1,1,1,_,_,x,1,_,
	  1,1,1,1,_,_,x,_,1,  1,1,1,_,1,1,x,_,_,  1,1,1,_,1,_,x,1,_,
	  1,1,1,_,1,_,x,_,1,  1,1,1,_,_,1,x,1,_,  1,1,1,_,_,1,x,_,1,
	  1,1,1,_,_,_,x,1,1,  1,1,_,1,1,1,x,_,_,  1,1,_,1,1,_,x,1,_,
	  1,1,_,1,1,_,x,_,1,  1,1,_,1,_,1,x,1,_,  1,1,_,1,_,1,x,_,1,
	  1,1,_,1,_,_,x,1,1,  1,1,_,_,1,1,x,1,_,  1,1,_,_,1,1,x,_,1,
	  1,1,_,_,1,_,x,1,1,  1,1,_,_,_,1,x,1,1,  1,_,1,1,1,1,x,_,_,
	  1,_,1,1,1,_,x,1,_,  1,_,1,1,1,_,x,_,1,  1,_,1,1,_,1,x,1,_,
	  1,_,1,1,_,1,x,_,1,  1,_,1,1,_,_,x,1,1,  1,_,1,_,1,1,x,1,_,
	  1,_,1,_,1,1,x,_,1,  1,_,1,_,1,_,x,1,1,  1,_,1,_,_,1,x,1,1,
	  1,_,_,1,1,1,x,1,_,  1,_,_,1,1,1,x,_,1,  1,_,_,1,1,_,x,1,1,
	  1,_,_,1,_,1,x,1,1,  1,_,_,_,1,1,x,1,1,  _,1,1,1,1,1,x,_,_,
	  _,1,1,1,1,_,x,1,_,  _,1,1,1,1,_,x,_,1,  _,1,1,1,_,1,x,1,_,
	  _,1,1,1,_,1,x,_,1,  _,1,1,1,_,_,x,1,1,  _,1,1,_,1,1,x,1,_,
	  _,1,1,_,1,1,x,_,1,  _,1,1,_,1,_,x,1,1,  _,1,1,_,_,1,x,1,1,
	  _,1,_,1,1,1,x,1,_,  _,1,_,1,1,1,x,_,1,  _,1,_,1,1,_,x,1,1,
	  _,1,_,1,_,1,x,1,1,  _,1,_,_,1,1,x,1,1,  _,_,1,1,1,1,x,1,_,
	  _,_,1,1,1,1,x,_,1,  _,_,1,1,1,_,x,1,1,  _,_,1,1,_,1,x,1,1,
	  _,_,1,_,1,1,x,1,1,  _,_,_,1,1,1,x,1,1,
/* 6- */  1,1,1,1,1,1,_,_,_,  1,1,1,1,1,_,_,1,_,  1,1,1,1,1,_,_,_,1,
	  1,1,1,1,_,1,_,1,_,  1,1,1,1,_,1,_,_,1,  1,1,1,1,_,_,_,1,1,
	  1,1,1,_,1,1,_,1,_,  1,1,1,_,1,1,_,_,1,  1,1,1,_,1,_,_,1,1,
	  1,1,1,_,_,1,_,1,1,  1,1,_,1,1,1,_,1,_,  1,1,_,1,1,1,_,_,1,
	  1,1,_,1,1,_,_,1,1,  1,1,_,1,_,1,_,1,1,  1,1,_,_,1,1,_,1,1,
	  1,_,1,1,1,1,_,1,_,  1,_,1,1,1,1,_,_,1,  1,_,1,1,1,_,_,1,1,
	  1,_,1,1,_,1,_,1,1,  1,_,1,_,1,1,_,1,1,  1,_,_,1,1,1,_,1,1,
	  _,1,1,1,1,1,_,1,_,  _,1,1,1,1,1,_,_,1,  _,1,1,1,1,_,_,1,1,
	  _,1,1,1,_,1,_,1,1,  _,1,1,_,1,1,_,1,1,  _,1,_,1,1,1,_,1,1,
	  _,_,1,1,1,1,_,1,1,
/* 6+ */  1,1,1,1,1,1,x,_,_,  1,1,1,1,1,_,x,1,_,  1,1,1,1,1,_,x,_,1,
	  1,1,1,1,_,1,x,1,_,  1,1,1,1,_,1,x,_,1,  1,1,1,1,_,_,x,1,1,
	  1,1,1,_,1,1,x,1,_,  1,1,1,_,1,1,x,_,1,  1,1,1,_,1,_,x,1,1,
	  1,1,1,_,_,1,x,1,1,  1,1,_,1,1,1,x,1,_,  1,1,_,1,1,1,x,_,1,
	  1,1,_,1,1,_,x,1,1,  1,1,_,1,_,1,x,1,1,  1,1,_,_,1,1,x,1,1,
	  1,_,1,1,1,1,x,1,_,  1,_,1,1,1,1,x,_,1,  1,_,1,1,1,_,x,1,1,
	  1,_,1,1,_,1,x,1,1,  1,_,1,_,1,1,x,1,1,  1,_,_,1,1,1,x,1,1,
	  _,1,1,1,1,1,x,1,_,  _,1,1,1,1,1,x,_,1,  _,1,1,1,1,_,x,1,1,
	  _,1,1,1,_,1,x,1,1,  _,1,1,_,1,1,x,1,1,  _,1,_,1,1,1,x,1,1,
	  _,_,1,1,1,1,x,1,1,
/* 7- */  1,1,1,1,1,1,_,1,_,  1,1,1,1,1,1,_,_,1,  1,1,1,1,1,_,_,1,1,
	  1,1,1,1,_,1,_,1,1,  1,1,1,_,1,1,_,1,1,  1,1,_,1,1,1,_,1,1,
	  1,_,1,1,1,1,_,1,1,  _,1,1,1,1,1,_,1,1,
/* 7+ */  1,1,1,1,1,1,x,1,_,  1,1,1,1,1,1,x,_,1,  1,1,1,1,1,_,x,1,1,
	  1,1,1,1,_,1,x,1,1,  1,1,1,_,1,1,x,1,1,  1,1,_,1,1,1,x,1,1,
	  1,_,1,1,1,1,x,1,1,  _,1,1,1,1,1,x,1,1,
/* 8- */  1,1,1,1,1,1,_,1,1,
/* 8+ */  1,1,1,1,1,1,x,1,1,
/* 58362: 9x9 row 7 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,_,x,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,
	  _,_,_,_,_,_,1,_,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,_,_,x,_,  _,1,_,_,_,_,_,x,_,  _,_,1,_,_,_,_,x,_,
	  _,_,_,1,_,_,_,x,_,  _,_,_,_,1,_,_,x,_,  _,_,_,_,_,1,_,x,_,
	  _,_,_,_,_,_,1,x,_,  _,_,_,_,_,_,_,x,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,1,_,_,_,_,  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,1,_,_,_,_,  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,  _,_,_,1,_,_,1,_,_,
	  _,_,_,1,_,_,_,_,1,  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,_,1,
	  _,_,_,_,_,_,1,_,1,
/* 2+ */  1,1,_,_,_,_,_,x,_,  1,_,1,_,_,_,_,x,_,  1,_,_,1,_,_,_,x,_,
	  1,_,_,_,1,_,_,x,_,  1,_,_,_,_,1,_,x,_,  1,_,_,_,_,_,1,x,_,
	  1,_,_,_,_,_,_,x,1,  _,1,1,_,_,_,_,x,_,  _,1,_,1,_,_,_,x,_,
	  _,1,_,_,1,_,_,x,_,  _,1,_,_,_,1,_,x,_,  _,1,_,_,_,_,1,x,_,
	  _,1,_,_,_,_,_,x,1,  _,_,1,1,_,_,_,x,_,  _,_,1,_,1,_,_,x,_,
	  _,_,1,_,_,1,_,x,_,  _,_,1,_,_,_,1,x,_,  _,_,1,_,_,_,_,x,1,
	  _,_,_,1,1,_,_,x,_,  _,_,_,1,_,1,_,x,_,  _,_,_,1,_,_,1,x,_,
	  _,_,_,1,_,_,_,x,1,  _,_,_,_,1,1,_,x,_,  _,_,_,_,1,_,1,x,_,
	  _,_,_,_,1,_,_,x,1,  _,_,_,_,_,1,1,x,_,  _,_,_,_,_,1,_,x,1,
	  _,_,_,_,_,_,1,x,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,
	  1,1,_,_,_,1,_,_,_,  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,
	  1,_,1,_,_,_,1,_,_,  1,_,1,_,_,_,_,_,1,  1,_,_,1,1,_,_,_,_,
	  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,1,_,_,  1,_,_,1,_,_,_,_,1,
	  1,_,_,_,1,1,_,_,_,  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,_,1,  1,_,_,_,_,_,1,_,1,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,
	  _,1,1,_,_,_,1,_,_,  _,1,1,_,_,_,_,_,1,  _,1,_,1,1,_,_,_,_,
	  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,1,_,_,  _,1,_,1,_,_,_,_,1,
	  _,1,_,_,1,1,_,_,_,  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,_,1,  _,1,_,_,_,_,1,_,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,
	  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,1,_,_,_,  _,_,1,_,1,_,1,_,_,
	  _,_,1,_,1,_,_,_,1,  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,_,1,
	  _,_,1,_,_,_,1,_,1,  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,_,1,
	  _,_,_,1,_,_,1,_,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,_,1,
	  _,_,_,_,1,_,1,_,1,  _,_,_,_,_,1,1,_,1,
/* 3+ */  1,1,1,_,_,_,_,x,_,  1,1,_,1,_,_,_,x,_,  1,1,_,_,1,_,_,x,_,
	  1,1,_,_,_,1,_,x,_,  1,1,_,_,_,_,1,x,_,  1,1,_,_,_,_,_,x,1,
	  1,_,1,1,_,_,_,x,_,  1,_,1,_,1,_,_,x,_,  1,_,1,_,_,1,_,x,_,
	  1,_,1,_,_,_,1,x,_,  1,_,1,_,_,_,_,x,1,  1,_,_,1,1,_,_,x,_,
	  1,_,_,1,_,1,_,x,_,  1,_,_,1,_,_,1,x,_,  1,_,_,1,_,_,_,x,1,
	  1,_,_,_,1,1,_,x,_,  1,_,_,_,1,_,1,x,_,  1,_,_,_,1,_,_,x,1,
	  1,_,_,_,_,1,1,x,_,  1,_,_,_,_,1,_,x,1,  1,_,_,_,_,_,1,x,1,
	  _,1,1,1,_,_,_,x,_,  _,1,1,_,1,_,_,x,_,  _,1,1,_,_,1,_,x,_,
	  _,1,1,_,_,_,1,x,_,  _,1,1,_,_,_,_,x,1,  _,1,_,1,1,_,_,x,_,
	  _,1,_,1,_,1,_,x,_,  _,1,_,1,_,_,1,x,_,  _,1,_,1,_,_,_,x,1,
	  _,1,_,_,1,1,_,x,_,  _,1,_,_,1,_,1,x,_,  _,1,_,_,1,_,_,x,1,
	  _,1,_,_,_,1,1,x,_,  _,1,_,_,_,1,_,x,1,  _,1,_,_,_,_,1,x,1,
	  _,_,1,1,1,_,_,x,_,  _,_,1,1,_,1,_,x,_,  _,_,1,1,_,_,1,x,_,
	  _,_,1,1,_,_,_,x,1,  _,_,1,_,1,1,_,x,_,  _,_,1,_,1,_,1,x,_,
	  _,_,1,_,1,_,_,x,1,  _,_,1,_,_,1,1,x,_,  _,_,1,_,_,1,_,x,1,
	  _,_,1,_,_,_,1,x,1,  _,_,_,1,1,1,_,x,_,  _,_,_,1,1,_,1,x,_,
	  _,_,_,1,1,_,_,x,1,  _,_,_,1,_,1,1,x,_,  _,_,_,1,_,1,_,x,1,
	  _,_,_,1,_,_,1,x,1,  _,_,_,_,1,1,1,x,_,  _,_,_,_,1,1,_,x,1,
	  _,_,_,_,1,_,1,x,1,  _,_,_,_,_,1,1,x,1,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,1,_,_,_,
	  1,1,1,_,_,_,1,_,_,  1,1,1,_,_,_,_,_,1,  1,1,_,1,1,_,_,_,_,
	  1,1,_,1,_,1,_,_,_,  1,1,_,1,_,_,1,_,_,  1,1,_,1,_,_,_,_,1,
	  1,1,_,_,1,1,_,_,_,  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,_,1,  1,1,_,_,_,_,1,_,1,
	  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,1,_,_,
	  1,_,1,1,_,_,_,_,1,  1,_,1,_,1,1,_,_,_,  1,_,1,_,1,_,1,_,_,
	  1,_,1,_,1,_,_,_,1,  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,_,1,
	  1,_,1,_,_,_,1,_,1,  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,1,_,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,_,1,
	  1,_,_,1,_,_,1,_,1,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,_,1,
	  1,_,_,_,1,_,1,_,1,  1,_,_,_,_,1,1,_,1,  _,1,1,1,1,_,_,_,_,
	  _,1,1,1,_,1,_,_,_,  _,1,1,1,_,_,1,_,_,  _,1,1,1,_,_,_,_,1,
	  _,1,1,_,1,1,_,_,_,  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,_,1,  _,1,1,_,_,_,1,_,1,
	  _,1,_,1,1,1,_,_,_,  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,_,1,
	  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,_,1,  _,1,_,1,_,_,1,_,1,
	  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,_,1,  _,1,_,_,1,_,1,_,1,
	  _,1,_,_,_,1,1,_,1,  _,_,1,1,1,1,_,_,_,  _,_,1,1,1,_,1,_,_,
	  _,_,1,1,1,_,_,_,1,  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,_,1,
	  _,_,1,1,_,_,1,_,1,  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,_,1,
	  _,_,1,_,1,_,1,_,1,  _,_,1,_,_,1,1,_,1,  _,_,_,1,1,1,1,_,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,1,_,1,  _,_,_,1,_,1,1,_,1,
	  _,_,_,_,1,1,1,_,1,
/* 4+ */  1,1,1,1,_,_,_,x,_,  1,1,1,_,1,_,_,x,_,  1,1,1,_,_,1,_,x,_,
	  1,1,1,_,_,_,1,x,_,  1,1,1,_,_,_,_,x,1,  1,1,_,1,1,_,_,x,_,
	  1,1,_,1,_,1,_,x,_,  1,1,_,1,_,_,1,x,_,  1,1,_,1,_,_,_,x,1,
	  1,1,_,_,1,1,_,x,_,  1,1,_,_,1,_,1,x,_,  1,1,_,_,1,_,_,x,1,
	  1,1,_,_,_,1,1,x,_,  1,1,_,_,_,1,_,x,1,  1,1,_,_,_,_,1,x,1,
	  1,_,1,1,1,_,_,x,_,  1,_,1,1,_,1,_,x,_,  1,_,1,1,_,_,1,x,_,
	  1,_,1,1,_,_,_,x,1,  1,_,1,_,1,1,_,x,_,  1,_,1,_,1,_,1,x,_,
	  1,_,1,_,1,_,_,x,1,  1,_,1,_,_,1,1,x,_,  1,_,1,_,_,1,_,x,1,
	  1,_,1,_,_,_,1,x,1,  1,_,_,1,1,1,_,x,_,  1,_,_,1,1,_,1,x,_,
	  1,_,_,1,1,_,_,x,1,  1,_,_,1,_,1,1,x,_,  1,_,_,1,_,1,_,x,1,
	  1,_,_,1,_,_,1,x,1,  1,_,_,_,1,1,1,x,_,  1,_,_,_,1,1,_,x,1,
	  1,_,_,_,1,_,1,x,1,  1,_,_,_,_,1,1,x,1,  _,1,1,1,1,_,_,x,_,
	  _,1,1,1,_,1,_,x,_,  _,1,1,1,_,_,1,x,_,  _,1,1,1,_,_,_,x,1,
	  _,1,1,_,1,1,_,x,_,  _,1,1,_,1,_,1,x,_,  _,1,1,_,1,_,_,x,1,
	  _,1,1,_,_,1,1,x,_,  _,1,1,_,_,1,_,x,1,  _,1,1,_,_,_,1,x,1,
	  _,1,_,1,1,1,_,x,_,  _,1,_,1,1,_,1,x,_,  _,1,_,1,1,_,_,x,1,
	  _,1,_,1,_,1,1,x,_,  _,1,_,1,_,1,_,x,1,  _,1,_,1,_,_,1,x,1,
	  _,1,_,_,1,1,1,x,_,  _,1,_,_,1,1,_,x,1,  _,1,_,_,1,_,1,x,1,
	  _,1,_,_,_,1,1,x,1,  _,_,1,1,1,1,_,x,_,  _,_,1,1,1,_,1,x,_,
	  _,_,1,1,1,_,_,x,1,  _,_,1,1,_,1,1,x,_,  _,_,1,1,_,1,_,x,1,
	  _,_,1,1,_,_,1,x,1,  _,_,1,_,1,1,1,x,_,  _,_,1,_,1,1,_,x,1,
	  _,_,1,_,1,_,1,x,1,  _,_,1,_,_,1,1,x,1,  _,_,_,1,1,1,1,x,_,
	  _,_,_,1,1,1,_,x,1,  _,_,_,1,1,_,1,x,1,  _,_,_,1,_,1,1,x,1,
	  _,_,_,_,1,1,1,x,1,
/* 5- */  1,1,1,1,1,_,_,_,_,  1,1,1,1,_,1,_,_,_,  1,1,1,1,_,_,1,_,_,
	  1,1,1,1,_,_,_,_,1,  1,1,1,_,1,1,_,_,_,  1,1,1,_,1,_,1,_,_,
	  1,1,1,_,1,_,_,_,1,  1,1,1,_,_,1,1,_,_,  1,1,1,_,_,1,_,_,1,
	  1,1,1,_,_,_,1,_,1,  1,1,_,1,1,1,_,_,_,  1,1,_,1,1,_,1,_,_,
	  1,1,_,1,1,_,_,_,1,  1,1,_,1,_,1,1,_,_,  1,1,_,1,_,1,_,_,1,
	  1,1,_,1,_,_,1,_,1,  1,1,_,_,1,1,1,_,_,  1,1,_,_,1,1,_,_,1,
	  1,1,_,_,1,_,1,_,1,  1,1,_,_,_,1,1,_,1,  1,_,1,1,1,1,_,_,_,
	  1,_,1,1,1,_,1,_,_,  1,_,1,1,1,_,_,_,1,  1,_,1,1,_,1,1,_,_,
	  1,_,1,1,_,1,_,_,1,  1,_,1,1,_,_,1,_,1,  1,_,1,_,1,1,1,_,_,
	  1,_,1,_,1,1,_,_,1,  1,_,1,_,1,_,1,_,1,  1,_,1,_,_,1,1,_,1,
	  1,_,_,1,1,1,1,_,_,  1,_,_,1,1,1,_,_,1,  1,_,_,1,1,_,1,_,1,
	  1,_,_,1,_,1,1,_,1,  1,_,_,_,1,1,1,_,1,  _,1,1,1,1,1,_,_,_,
	  _,1,1,1,1,_,1,_,_,  _,1,1,1,1,_,_,_,1,  _,1,1,1,_,1,1,_,_,
	  _,1,1,1,_,1,_,_,1,  _,1,1,1,_,_,1,_,1,  _,1,1,_,1,1,1,_,_,
	  _,1,1,_,1,1,_,_,1,  _,1,1,_,1,_,1,_,1,  _,1,1,_,_,1,1,_,1,
	  _,1,_,1,1,1,1,_,_,  _,1,_,1,1,1,_,_,1,  _,1,_,1,1,_,1,_,1,
	  _,1,_,1,_,1,1,_,1,  _,1,_,_,1,1,1,_,1,  _,_,1,1,1,1,1,_,_,
	  _,_,1,1,1,1,_,_,1,  _,_,1,1,1,_,1,_,1,  _,_,1,1,_,1,1,_,1,
	  _,_,1,_,1,1,1,_,1,  _,_,_,1,1,1,1,_,1,
/* 5+ */  1,1,1,1,1,_,_,x,_,  1,1,1,1,_,1,_,x,_,  1,1,1,1,_,_,1,x,_,
	  1,1,1,1,_,_,_,x,1,  1,1,1,_,1,1,_,x,_,  1,1,1,_,1,_,1,x,_,
	  1,1,1,_,1,_,_,x,1,  1,1,1,_,_,1,1,x,_,  1,1,1,_,_,1,_,x,1,
	  1,1,1,_,_,_,1,x,1,  1,1,_,1,1,1,_,x,_,  1,1,_,1,1,_,1,x,_,
	  1,1,_,1,1,_,_,x,1,  1,1,_,1,_,1,1,x,_,  1,1,_,1,_,1,_,x,1,
	  1,1,_,1,_,_,1,x,1,  1,1,_,_,1,1,1,x,_,  1,1,_,_,1,1,_,x,1,
	  1,1,_,_,1,_,1,x,1,  1,1,_,_,_,1,1,x,1,  1,_,1,1,1,1,_,x,_,
	  1,_,1,1,1,_,1,x,_,  1,_,1,1,1,_,_,x,1,  1,_,1,1,_,1,1,x,_,
	  1,_,1,1,_,1,_,x,1,  1,_,1,1,_,_,1,x,1,  1,_,1,_,1,1,1,x,_,
	  1,_,1,_,1,1,_,x,1,  1,_,1,_,1,_,1,x,1,  1,_,1,_,_,1,1,x,1,
	  1,_,_,1,1,1,1,x,_,  1,_,_,1,1,1,_,x,1,  1,_,_,1,1,_,1,x,1,
	  1,_,_,1,_,1,1,x,1,  1,_,_,_,1,1,1,x,1,  _,1,1,1,1,1,_,x,_,
	  _,1,1,1,1,_,1,x,_,  _,1,1,1,1,_,_,x,1,  _,1,1,1,_,1,1,x,_,
	  _,1,1,1,_,1,_,x,1,  _,1,1,1,_,_,1,x,1,  _,1,1,_,1,1,1,x,_,
	  _,1,1,_,1,1,_,x,1,  _,1,1,_,1,_,1,x,1,  _,1,1,_,_,1,1,x,1,
	  _,1,_,1,1,1,1,x,_,  _,1,_,1,1,1,_,x,1,  _,1,_,1,1,_,1,x,1,
	  _,1,_,1,_,1,1,x,1,  _,1,_,_,1,1,1,x,1,  _,_,1,1,1,1,1,x,_,
	  _,_,1,1,1,1,_,x,1,  _,_,1,1,1,_,1,x,1,  _,_,1,1,_,1,1,x,1,
	  _,_,1,_,1,1,1,x,1,  _,_,_,1,1,1,1,x,1,
/* 6- */  1,1,1,1,1,1,_,_,_,  1,1,1,1,1,_,1,_,_,  1,1,1,1,1,_,_,_,1,
	  1,1,1,1,_,1,1,_,_,  1,1,1,1,_,1,_,_,1,  1,1,1,1,_,_,1,_,1,
	  1,1,1,_,1,1,1,_,_,  1,1,1,_,1,1,_,_,1,  1,1,1,_,1,_,1,_,1,
	  1,1,1,_,_,1,1,_,1,  1,1,_,1,1,1,1,_,_,  1,1,_,1,1,1,_,_,1,
	  1,1,_,1,1,_,1,_,1,  1,1,_,1,_,1,1,_,1,  1,1,_,_,1,1,1,_,1,
	  1,_,1,1,1,1,1,_,_,  1,_,1,1,1,1,_,_,1,  1,_,1,1,1,_,1,_,1,
	  1,_,1,1,_,1,1,_,1,  1,_,1,_,1,1,1,_,1,  1,_,_,1,1,1,1,_,1,
	  _,1,1,1,1,1,1,_,_,  _,1,1,1,1,1,_,_,1,  _,1,1,1,1,_,1,_,1,
	  _,1,1,1,_,1,1,_,1,  _,1,1,_,1,1,1,_,1,  _,1,_,1,1,1,1,_,1,
	  _,_,1,1,1,1,1,_,1,
/* 6+ */  1,1,1,1,1,1,_,x,_,  1,1,1,1,1,_,1,x,_,  1,1,1,1,1,_,_,x,1,
	  1,1,1,1,_,1,1,x,_,  1,1,1,1,_,1,_,x,1,  1,1,1,1,_,_,1,x,1,
	  1,1,1,_,1,1,1,x,_,  1,1,1,_,1,1,_,x,1,  1,1,1,_,1,_,1,x,1,
	  1,1,1,_,_,1,1,x,1,  1,1,_,1,1,1,1,x,_,  1,1,_,1,1,1,_,x,1,
	  1,1,_,1,1,_,1,x,1,  1,1,_,1,_,1,1,x,1,  1,1,_,_,1,1,1,x,1,
	  1,_,1,1,1,1,1,x,_,  1,_,1,1,1,1,_,x,1,  1,_,1,1,1,_,1,x,1,
	  1,_,1,1,_,1,1,x,1,  1,_,1,_,1,1,1,x,1,  1,_,_,1,1,1,1,x,1,
	  _,1,1,1,1,1,1,x,_,  _,1,1,1,1,1,_,x,1,  _,1,1,1,1,_,1,x,1,
	  _,1,1,1,_,1,1,x,1,  _,1,1,_,1,1,1,x,1,  _,1,_,1,1,1,1,x,1,
	  _,_,1,1,1,1,1,x,1,
/* 7- */  1,1,1,1,1,1,1,_,_,  1,1,1,1,1,1,_,_,1,  1,1,1,1,1,_,1,_,1,
	  1,1,1,1,_,1,1,_,1,  1,1,1,_,1,1,1,_,1,  1,1,_,1,1,1,1,_,1,
	  1,_,1,1,1,1,1,_,1,  _,1,1,1,1,1,1,_,1,
/* 7+ */  1,1,1,1,1,1,1,x,_,  1,1,1,1,1,1,_,x,1,  1,1,1,1,1,_,1,x,1,
	  1,1,1,1,_,1,1,x,1,  1,1,1,_,1,1,1,x,1,  1,1,_,1,1,1,1,x,1,
	  1,_,1,1,1,1,1,x,1,  _,1,1,1,1,1,1,x,1,
/* 8- */  1,1,1,1,1,1,1,_,1,
/* 8+ */  1,1,1,1,1,1,1,x,1,
/* 62970: 9x9 row 8 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,_,_,x,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,
	  _,_,_,_,_,_,1,_,_,  _,_,_,_,_,_,_,1,_,
/* 1+ */  1,_,_,_,_,_,_,_,x,  _,1,_,_,_,_,_,_,x,  _,_,1,_,_,_,_,_,x,
	  _,_,_,1,_,_,_,_,x,  _,_,_,_,1,_,_,_,x,  _,_,_,_,_,1,_,_,x,
	  _,_,_,_,_,_,1,_,x,  _,_,_,_,_,_,_,1,x,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,1,_,_,_,_,  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,
	  1,_,_,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,1,_,_,_,_,  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,
	  _,1,_,_,_,_,_,1,_,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,
	  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,  _,_,_,1,_,_,1,_,_,
	  _,_,_,1,_,_,_,1,_,  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,
	  _,_,_,_,1,_,_,1,_,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,_,1,1,_,
/* 2+ */  1,1,_,_,_,_,_,_,x,  1,_,1,_,_,_,_,_,x,  1,_,_,1,_,_,_,_,x,
	  1,_,_,_,1,_,_,_,x,  1,_,_,_,_,1,_,_,x,  1,_,_,_,_,_,1,_,x,
	  1,_,_,_,_,_,_,1,x,  _,1,1,_,_,_,_,_,x,  _,1,_,1,_,_,_,_,x,
	  _,1,_,_,1,_,_,_,x,  _,1,_,_,_,1,_,_,x,  _,1,_,_,_,_,1,_,x,
	  _,1,_,_,_,_,_,1,x,  _,_,1,1,_,_,_,_,x,  _,_,1,_,1,_,_,_,x,
	  _,_,1,_,_,1,_,_,x,  _,_,1,_,_,_,1,_,x,  _,_,1,_,_,_,_,1,x,
	  _,_,_,1,1,_,_,_,x,  _,_,_,1,_,1,_,_,x,  _,_,_,1,_,_,1,_,x,
	  _,_,_,1,_,_,_,1,x,  _,_,_,_,1,1,_,_,x,  _,_,_,_,1,_,1,_,x,
	  _,_,_,_,1,_,_,1,x,  _,_,_,_,_,1,1,_,x,  _,_,_,_,_,1,_,1,x,
	  _,_,_,_,_,_,1,1,x,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,
	  1,1,_,_,_,1,_,_,_,  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,
	  1,_,1,_,_,_,1,_,_,  1,_,1,_,_,_,_,1,_,  1,_,_,1,1,_,_,_,_,
	  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,1,_,_,  1,_,_,1,_,_,_,1,_,
	  1,_,_,_,1,1,_,_,_,  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,_,1,1,_,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,
	  _,1,1,_,_,_,1,_,_,  _,1,1,_,_,_,_,1,_,  _,1,_,1,1,_,_,_,_,
	  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,1,_,_,  _,1,_,1,_,_,_,1,_,
	  _,1,_,_,1,1,_,_,_,  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,_,1,1,_,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,
	  _,_,1,1,_,_,_,1,_,  _,_,1,_,1,1,_,_,_,  _,_,1,_,1,_,1,_,_,
	  _,_,1,_,1,_,_,1,_,  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,
	  _,_,1,_,_,_,1,1,_,  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,
	  _,_,_,1,1,_,_,1,_,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,_,1,1,_,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,_,1,1,_,  _,_,_,_,_,1,1,1,_,
/* 3+ */  1,1,1,_,_,_,_,_,x,  1,1,_,1,_,_,_,_,x,  1,1,_,_,1,_,_,_,x,
	  1,1,_,_,_,1,_,_,x,  1,1,_,_,_,_,1,_,x,  1,1,_,_,_,_,_,1,x,
	  1,_,1,1,_,_,_,_,x,  1,_,1,_,1,_,_,_,x,  1,_,1,_,_,1,_,_,x,
	  1,_,1,_,_,_,1,_,x,  1,_,1,_,_,_,_,1,x,  1,_,_,1,1,_,_,_,x,
	  1,_,_,1,_,1,_,_,x,  1,_,_,1,_,_,1,_,x,  1,_,_,1,_,_,_,1,x,
	  1,_,_,_,1,1,_,_,x,  1,_,_,_,1,_,1,_,x,  1,_,_,_,1,_,_,1,x,
	  1,_,_,_,_,1,1,_,x,  1,_,_,_,_,1,_,1,x,  1,_,_,_,_,_,1,1,x,
	  _,1,1,1,_,_,_,_,x,  _,1,1,_,1,_,_,_,x,  _,1,1,_,_,1,_,_,x,
	  _,1,1,_,_,_,1,_,x,  _,1,1,_,_,_,_,1,x,  _,1,_,1,1,_,_,_,x,
	  _,1,_,1,_,1,_,_,x,  _,1,_,1,_,_,1,_,x,  _,1,_,1,_,_,_,1,x,
	  _,1,_,_,1,1,_,_,x,  _,1,_,_,1,_,1,_,x,  _,1,_,_,1,_,_,1,x,
	  _,1,_,_,_,1,1,_,x,  _,1,_,_,_,1,_,1,x,  _,1,_,_,_,_,1,1,x,
	  _,_,1,1,1,_,_,_,x,  _,_,1,1,_,1,_,_,x,  _,_,1,1,_,_,1,_,x,
	  _,_,1,1,_,_,_,1,x,  _,_,1,_,1,1,_,_,x,  _,_,1,_,1,_,1,_,x,
	  _,_,1,_,1,_,_,1,x,  _,_,1,_,_,1,1,_,x,  _,_,1,_,_,1,_,1,x,
	  _,_,1,_,_,_,1,1,x,  _,_,_,1,1,1,_,_,x,  _,_,_,1,1,_,1,_,x,
	  _,_,_,1,1,_,_,1,x,  _,_,_,1,_,1,1,_,x,  _,_,_,1,_,1,_,1,x,
	  _,_,_,1,_,_,1,1,x,  _,_,_,_,1,1,1,_,x,  _,_,_,_,1,1,_,1,x,
	  _,_,_,_,1,_,1,1,x,  _,_,_,_,_,1,1,1,x,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,1,_,_,_,
	  1,1,1,_,_,_,1,_,_,  1,1,1,_,_,_,_,1,_,  1,1,_,1,1,_,_,_,_,
	  1,1,_,1,_,1,_,_,_,  1,1,_,1,_,_,1,_,_,  1,1,_,1,_,_,_,1,_,
	  1,1,_,_,1,1,_,_,_,  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,1,_,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,_,1,1,_,
	  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,1,_,_,
	  1,_,1,1,_,_,_,1,_,  1,_,1,_,1,1,_,_,_,  1,_,1,_,1,_,1,_,_,
	  1,_,1,_,1,_,_,1,_,  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,1,_,
	  1,_,1,_,_,_,1,1,_,  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,1,_,_,
	  1,_,_,1,1,_,_,1,_,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,1,_,
	  1,_,_,1,_,_,1,1,_,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,1,_,
	  1,_,_,_,1,_,1,1,_,  1,_,_,_,_,1,1,1,_,  _,1,1,1,1,_,_,_,_,
	  _,1,1,1,_,1,_,_,_,  _,1,1,1,_,_,1,_,_,  _,1,1,1,_,_,_,1,_,
	  _,1,1,_,1,1,_,_,_,  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,1,_,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,_,1,1,_,
	  _,1,_,1,1,1,_,_,_,  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,1,_,
	  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,1,_,  _,1,_,1,_,_,1,1,_,
	  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,1,_,  _,1,_,_,1,_,1,1,_,
	  _,1,_,_,_,1,1,1,_,  _,_,1,1,1,1,_,_,_,  _,_,1,1,1,_,1,_,_,
	  _,_,1,1,1,_,_,1,_,  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,1,_,
	  _,_,1,1,_,_,1,1,_,  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,1,_,
	  _,_,1,_,1,_,1,1,_,  _,_,1,_,_,1,1,1,_,  _,_,_,1,1,1,1,_,_,
	  _,_,_,1,1,1,_,1,_,  _,_,_,1,1,_,1,1,_,  _,_,_,1,_,1,1,1,_,
	  _,_,_,_,1,1,1,1,_,
/* 4+ */  1,1,1,1,_,_,_,_,x,  1,1,1,_,1,_,_,_,x,  1,1,1,_,_,1,_,_,x,
	  1,1,1,_,_,_,1,_,x,  1,1,1,_,_,_,_,1,x,  1,1,_,1,1,_,_,_,x,
	  1,1,_,1,_,1,_,_,x,  1,1,_,1,_,_,1,_,x,  1,1,_,1,_,_,_,1,x,
	  1,1,_,_,1,1,_,_,x,  1,1,_,_,1,_,1,_,x,  1,1,_,_,1,_,_,1,x,
	  1,1,_,_,_,1,1,_,x,  1,1,_,_,_,1,_,1,x,  1,1,_,_,_,_,1,1,x,
	  1,_,1,1,1,_,_,_,x,  1,_,1,1,_,1,_,_,x,  1,_,1,1,_,_,1,_,x,
	  1,_,1,1,_,_,_,1,x,  1,_,1,_,1,1,_,_,x,  1,_,1,_,1,_,1,_,x,
	  1,_,1,_,1,_,_,1,x,  1,_,1,_,_,1,1,_,x,  1,_,1,_,_,1,_,1,x,
	  1,_,1,_,_,_,1,1,x,  1,_,_,1,1,1,_,_,x,  1,_,_,1,1,_,1,_,x,
	  1,_,_,1,1,_,_,1,x,  1,_,_,1,_,1,1,_,x,  1,_,_,1,_,1,_,1,x,
	  1,_,_,1,_,_,1,1,x,  1,_,_,_,1,1,1,_,x,  1,_,_,_,1,1,_,1,x,
	  1,_,_,_,1,_,1,1,x,  1,_,_,_,_,1,1,1,x,  _,1,1,1,1,_,_,_,x,
	  _,1,1,1,_,1,_,_,x,  _,1,1,1,_,_,1,_,x,  _,1,1,1,_,_,_,1,x,
	  _,1,1,_,1,1,_,_,x,  _,1,1,_,1,_,1,_,x,  _,1,1,_,1,_,_,1,x,
	  _,1,1,_,_,1,1,_,x,  _,1,1,_,_,1,_,1,x,  _,1,1,_,_,_,1,1,x,
	  _,1,_,1,1,1,_,_,x,  _,1,_,1,1,_,1,_,x,  _,1,_,1,1,_,_,1,x,
	  _,1,_,1,_,1,1,_,x,  _,1,_,1,_,1,_,1,x,  _,1,_,1,_,_,1,1,x,
	  _,1,_,_,1,1,1,_,x,  _,1,_,_,1,1,_,1,x,  _,1,_,_,1,_,1,1,x,
	  _,1,_,_,_,1,1,1,x,  _,_,1,1,1,1,_,_,x,  _,_,1,1,1,_,1,_,x,
	  _,_,1,1,1,_,_,1,x,  _,_,1,1,_,1,1,_,x,  _,_,1,1,_,1,_,1,x,
	  _,_,1,1,_,_,1,1,x,  _,_,1,_,1,1,1,_,x,  _,_,1,_,1,1,_,1,x,
	  _,_,1,_,1,_,1,1,x,  _,_,1,_,_,1,1,1,x,  _,_,_,1,1,1,1,_,x,
	  _,_,_,1,1,1,_,1,x,  _,_,_,1,1,_,1,1,x,  _,_,_,1,_,1,1,1,x,
	  _,_,_,_,1,1,1,1,x,
/* 5- */  1,1,1,1,1,_,_,_,_,  1,1,1,1,_,1,_,_,_,  1,1,1,1,_,_,1,_,_,
	  1,1,1,1,_,_,_,1,_,  1,1,1,_,1,1,_,_,_,  1,1,1,_,1,_,1,_,_,
	  1,1,1,_,1,_,_,1,_,  1,1,1,_,_,1,1,_,_,  1,1,1,_,_,1,_,1,_,
	  1,1,1,_,_,_,1,1,_,  1,1,_,1,1,1,_,_,_,  1,1,_,1,1,_,1,_,_,
	  1,1,_,1,1,_,_,1,_,  1,1,_,1,_,1,1,_,_,  1,1,_,1,_,1,_,1,_,
	  1,1,_,1,_,_,1,1,_,  1,1,_,_,1,1,1,_,_,  1,1,_,_,1,1,_,1,_,
	  1,1,_,_,1,_,1,1,_,  1,1,_,_,_,1,1,1,_,  1,_,1,1,1,1,_,_,_,
	  1,_,1,1,1,_,1,_,_,  1,_,1,1,1,_,_,1,_,  1,_,1,1,_,1,1,_,_,
	  1,_,1,1,_,1,_,1,_,  1,_,1,1,_,_,1,1,_,  1,_,1,_,1,1,1,_,_,
	  1,_,1,_,1,1,_,1,_,  1,_,1,_,1,_,1,1,_,  1,_,1,_,_,1,1,1,_,
	  1,_,_,1,1,1,1,_,_,  1,_,_,1,1,1,_,1,_,  1,_,_,1,1,_,1,1,_,
	  1,_,_,1,_,1,1,1,_,  1,_,_,_,1,1,1,1,_,  _,1,1,1,1,1,_,_,_,
	  _,1,1,1,1,_,1,_,_,  _,1,1,1,1,_,_,1,_,  _,1,1,1,_,1,1,_,_,
	  _,1,1,1,_,1,_,1,_,  _,1,1,1,_,_,1,1,_,  _,1,1,_,1,1,1,_,_,
	  _,1,1,_,1,1,_,1,_,  _,1,1,_,1,_,1,1,_,  _,1,1,_,_,1,1,1,_,
	  _,1,_,1,1,1,1,_,_,  _,1,_,1,1,1,_,1,_,  _,1,_,1,1,_,1,1,_,
	  _,1,_,1,_,1,1,1,_,  _,1,_,_,1,1,1,1,_,  _,_,1,1,1,1,1,_,_,
	  _,_,1,1,1,1,_,1,_,  _,_,1,1,1,_,1,1,_,  _,_,1,1,_,1,1,1,_,
	  _,_,1,_,1,1,1,1,_,  _,_,_,1,1,1,1,1,_,
/* 5+ */  1,1,1,1,1,_,_,_,x,  1,1,1,1,_,1,_,_,x,  1,1,1,1,_,_,1,_,x,
	  1,1,1,1,_,_,_,1,x,  1,1,1,_,1,1,_,_,x,  1,1,1,_,1,_,1,_,x,
	  1,1,1,_,1,_,_,1,x,  1,1,1,_,_,1,1,_,x,  1,1,1,_,_,1,_,1,x,
	  1,1,1,_,_,_,1,1,x,  1,1,_,1,1,1,_,_,x,  1,1,_,1,1,_,1,_,x,
	  1,1,_,1,1,_,_,1,x,  1,1,_,1,_,1,1,_,x,  1,1,_,1,_,1,_,1,x,
	  1,1,_,1,_,_,1,1,x,  1,1,_,_,1,1,1,_,x,  1,1,_,_,1,1,_,1,x,
	  1,1,_,_,1,_,1,1,x,  1,1,_,_,_,1,1,1,x,  1,_,1,1,1,1,_,_,x,
	  1,_,1,1,1,_,1,_,x,  1,_,1,1,1,_,_,1,x,  1,_,1,1,_,1,1,_,x,
	  1,_,1,1,_,1,_,1,x,  1,_,1,1,_,_,1,1,x,  1,_,1,_,1,1,1,_,x,
	  1,_,1,_,1,1,_,1,x,  1,_,1,_,1,_,1,1,x,  1,_,1,_,_,1,1,1,x,
	  1,_,_,1,1,1,1,_,x,  1,_,_,1,1,1,_,1,x,  1,_,_,1,1,_,1,1,x,
	  1,_,_,1,_,1,1,1,x,  1,_,_,_,1,1,1,1,x,  _,1,1,1,1,1,_,_,x,
	  _,1,1,1,1,_,1,_,x,  _,1,1,1,1,_,_,1,x,  _,1,1,1,_,1,1,_,x,
	  _,1,1,1,_,1,_,1,x,  _,1,1,1,_,_,1,1,x,  _,1,1,_,1,1,1,_,x,
	  _,1,1,_,1,1,_,1,x,  _,1,1,_,1,_,1,1,x,  _,1,1,_,_,1,1,1,x,
	  _,1,_,1,1,1,1,_,x,  _,1,_,1,1,1,_,1,x,  _,1,_,1,1,_,1,1,x,
	  _,1,_,1,_,1,1,1,x,  _,1,_,_,1,1,1,1,x,  _,_,1,1,1,1,1,_,x,
	  _,_,1,1,1,1,_,1,x,  _,_,1,1,1,_,1,1,x,  _,_,1,1,_,1,1,1,x,
	  _,_,1,_,1,1,1,1,x,  _,_,_,1,1,1,1,1,x,
/* 6- */  1,1,1,1,1,1,_,_,_,  1,1,1,1,1,_,1,_,_,  1,1,1,1,1,_,_,1,_,
	  1,1,1,1,_,1,1,_,_,  1,1,1,1,_,1,_,1,_,  1,1,1,1,_,_,1,1,_,
	  1,1,1,_,1,1,1,_,_,  1,1,1,_,1,1,_,1,_,  1,1,1,_,1,_,1,1,_,
	  1,1,1,_,_,1,1,1,_,  1,1,_,1,1,1,1,_,_,  1,1,_,1,1,1,_,1,_,
	  1,1,_,1,1,_,1,1,_,  1,1,_,1,_,1,1,1,_,  1,1,_,_,1,1,1,1,_,
	  1,_,1,1,1,1,1,_,_,  1,_,1,1,1,1,_,1,_,  1,_,1,1,1,_,1,1,_,
	  1,_,1,1,_,1,1,1,_,  1,_,1,_,1,1,1,1,_,  1,_,_,1,1,1,1,1,_,
	  _,1,1,1,1,1,1,_,_,  _,1,1,1,1,1,_,1,_,  _,1,1,1,1,_,1,1,_,
	  _,1,1,1,_,1,1,1,_,  _,1,1,_,1,1,1,1,_,  _,1,_,1,1,1,1,1,_,
	  _,_,1,1,1,1,1,1,_,
/* 6+ */  1,1,1,1,1,1,_,_,x,  1,1,1,1,1,_,1,_,x,  1,1,1,1,1,_,_,1,x,
	  1,1,1,1,_,1,1,_,x,  1,1,1,1,_,1,_,1,x,  1,1,1,1,_,_,1,1,x,
	  1,1,1,_,1,1,1,_,x,  1,1,1,_,1,1,_,1,x,  1,1,1,_,1,_,1,1,x,
	  1,1,1,_,_,1,1,1,x,  1,1,_,1,1,1,1,_,x,  1,1,_,1,1,1,_,1,x,
	  1,1,_,1,1,_,1,1,x,  1,1,_,1,_,1,1,1,x,  1,1,_,_,1,1,1,1,x,
	  1,_,1,1,1,1,1,_,x,  1,_,1,1,1,1,_,1,x,  1,_,1,1,1,_,1,1,x,
	  1,_,1,1,_,1,1,1,x,  1,_,1,_,1,1,1,1,x,  1,_,_,1,1,1,1,1,x,
	  _,1,1,1,1,1,1,_,x,  _,1,1,1,1,1,_,1,x,  _,1,1,1,1,_,1,1,x,
	  _,1,1,1,_,1,1,1,x,  _,1,1,_,1,1,1,1,x,  _,1,_,1,1,1,1,1,x,
	  _,_,1,1,1,1,1,1,x,
/* 7- */  1,1,1,1,1,1,1,_,_,  1,1,1,1,1,1,_,1,_,  1,1,1,1,1,_,1,1,_,
	  1,1,1,1,_,1,1,1,_,  1,1,1,_,1,1,1,1,_,  1,1,_,1,1,1,1,1,_,
	  1,_,1,1,1,1,1,1,_,  _,1,1,1,1,1,1,1,_,
/* 7+ */  1,1,1,1,1,1,1,_,x,  1,1,1,1,1,1,_,1,x,  1,1,1,1,1,_,1,1,x,
	  1,1,1,1,_,1,1,1,x,  1,1,1,_,1,1,1,1,x,  1,1,_,1,1,1,1,1,x,
	  1,_,1,1,1,1,1,1,x,  _,1,1,1,1,1,1,1,x,
/* 8- */  1,1,1,1,1,1,1,1,_,
/* 8+ */  1,1,1,1,1,1,1,1,x,
};
/* end offset = 67578 */

#undef _
#undef x



#define ____	(-1)

/* relative group start indices in allRows[] */
static const int gpS[(elemT)10][(elemT)10*2-1] = {
/*        0-   0+   1-   1+   2-   2+   3-   3+   4-   4+   5-   5+   6-   6+   7-   7+   8-   8+   9- */
/*0x0*/{   0,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,},
/*1x1*/{   0,   1,   2,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,},
/*2x2*/{   0,   2,   4,   6,   8,____,____,____,____,____,____,____,____,____,____,____,____,____,____,},
/*3x3*/{   0,   3,   6,  12,  18,  21,  24,____,____,____,____,____,____,____,____,____,____,____,____,},
/*4x4*/{   0,   4,   8,  20,  32,  44,  56,  60,  64,____,____,____,____,____,____,____,____,____,____,},
/*5x5*/{   0,   5,  10,  30,  50,  80, 110, 130, 150, 155, 160,____,____,____,____,____,____,____,____,},
/*6x6*/{   0,   6,  12,  42,  72, 132, 192, 252, 312, 342, 372, 378, 384,____,____,____,____,____,____,},
/*7x7*/{   0,   7,  14,  56,  98, 203, 308, 448, 588, 693, 798, 840, 882, 889, 896,____,____,____,____,},
/*8x8*/{   0,   8,  16,  72, 128, 296, 464, 744,1024,1304,1584,1752,1920,1976,2032,2040,2048,____,____,},
/*9x9*/{   0,   9,  18,  90, 162, 414, 666,1170,1674,2304,2934,3438,3942,4194,4446,4518,4590,4599,4608,},
};

#undef ____



/* absolute start indices in allRows[] by cardinality */
static const int rwS[(elemT)10+1] = {
/* 0*/     0,
/* 1*/     0,
/* 2*/     2,
/* 3*/    18,
/* 4*/    90,
/* 5*/   346,
/* 6*/  1146,
/* 7*/  3450,
/* 8*/  9722,
/* 9*/ 26106,
/*10*/ 67578,
};

/* gp[i] value: 0  1  2  3  4  5  6  7  8  9  ... */
/* meaning:     0- 0+ 1- 1+ 2- 2+ 3- 3+ 4- 4+ ... */




/* Define the constant (card) and the loop header macros (FORALL_ROW) */
/* for universe sets of 1...9 elements. */
/* Exactly one of the following "#if"s must be enabled: */


#if 0
#define card	((elemT)1)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)
#endif



#if 0
#define card	((elemT)2)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)
#endif



#if 0
#define card	((elemT)3)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)
#endif



#if 0
#define card	((elemT)4)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)
#endif



#if 1
#define card	((elemT)5)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)
#endif



#if 0
#define card	((elemT)6)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (gp[5]=0; gp[5]<=gp[4]; ++gp[5])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)	\
    for (rw[5]=gpS[card][gp[5]]; rw[5]<gpS[card][gp[5]+1]; rw[5]+=card)
#endif



#if 0
#define card	((elemT)7)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (gp[5]=0; gp[5]<=gp[4]; ++gp[5])			\
    for (gp[6]=0; gp[6]<=gp[5]; ++gp[6])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)	\
    for (rw[5]=gpS[card][gp[5]]; rw[5]<gpS[card][gp[5]+1]; rw[5]+=card)	\
    for (rw[6]=gpS[card][gp[6]]; rw[6]<gpS[card][gp[6]+1]; rw[6]+=card)
#endif



#if 0
#define card	((elemT)8)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (gp[5]=0; gp[5]<=gp[4]; ++gp[5])			\
    for (gp[6]=0; gp[6]<=gp[5]; ++gp[6])			\
    for (gp[7]=0; gp[7]<=gp[6]; ++gp[7])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)	\
    for (rw[5]=gpS[card][gp[5]]; rw[5]<gpS[card][gp[5]+1]; rw[5]+=card)	\
    for (rw[6]=gpS[card][gp[6]]; rw[6]<gpS[card][gp[6]+1]; rw[6]+=card)	\
    for (rw[7]=gpS[card][gp[7]]; rw[7]<gpS[card][gp[7]+1]; rw[7]+=card)
#endif



#if 0
#define card	((elemT)9)

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (gp[5]=0; gp[5]<=gp[4]; ++gp[5])			\
    for (gp[6]=0; gp[6]<=gp[5]; ++gp[6])			\
    for (gp[7]=0; gp[7]<=gp[6]; ++gp[7])			\
    for (gp[8]=0; gp[8]<=gp[7]; ++gp[8])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)	\
    for (rw[5]=gpS[card][gp[5]]; rw[5]<gpS[card][gp[5]+1]; rw[5]+=card)	\
    for (rw[6]=gpS[card][gp[6]]; rw[6]<gpS[card][gp[6]+1]; rw[6]+=card)	\
    for (rw[7]=gpS[card][gp[7]]; rw[7]<gpS[card][gp[7]+1]; rw[7]+=card)	\
    for (rw[8]=gpS[card][gp[8]]; rw[8]<gpS[card][gp[8]+1]; rw[8]+=card)
#endif



static int gp[card];	/* current groups in FORALL_ROW */
static int rw[card];	/* current rows in FORALL_ROW */



/* load values of R[][] from current rows rw[] */
static inline void initFromRow(
    bool R[card][card])
{
    elemT rr;
    elemT cc;

    for (rr=0; rr<card; ++rr) {
	int const base = rwS[card] + rr * gpS[card][card*2];
	for (cc=0; cc<card; ++cc)
	    R[rr][cc] = allRows[base+rw[rr]+cc];
    }
}



/* Print the given relation in human-readable form on stdout */
static inline void printRel(
    const bool R[card][card])
{
    elemT x;
    elemT y;

    printf("x\\y\t");
    for (y=0; y<card; ++y)
	printf(" %1d",y);
    printf("\n");
    printf("\n");
    for (x=0; x<card; ++x) {
	printf("%2d\t",x);
	for (y=0; y<card; ++y) {
	    printf(" %c",".X"[R[x][y]]);
	}
	printf("\n");
    }
    printf("\n");
}



/* ***************************************************************** */
/* ***** properties of binary relations *************************@@* */
/* ***************************************************************** */



__attr__((pure),
static inline bool isRefl(
    const bool R[card][card]))
{
    elemT x;

    for (x=0; x<card; ++x)
	if (! R[x][x]) {
	    db(printf("isRefl fails: ");)
	    db(printf("not %dR%d\n",x,x);)
	    return false;
	}
    return true;
}



__attr__((pure),
static inline bool isIrrefl(
    const bool R[card][card]))
{
    elemT x;

    for (x=0; x<card; ++x)
	if (R[x][x]) {
	    db(printf("isIrrefl fails: ");)
	    db(printf("%dR%d\n",x,x);)
	    return false;
	}
    return true;
}



__attr__((pure),
static inline bool isCoRefl(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (x != y && R[x][y]) {
		db(printf("isCoRefl fails: ");)
		db(printf("%dR%d\n",x,y);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isLfQuasiRefl(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	if (! R[x][x])
	    for (y=0; y<card; ++y) {
		if (R[x][y]) {
		    db(printf("isLfQuasiRefl fails: ");)
		    db(printf("%dR%d, ",x,y);)
		    db(printf("but not %dR%d\n",x,x);)
		    return false;
		}
	    }
    return true;
}



__attr__((pure),
static inline bool isRgQuasiRefl(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	if (! R[x][x])
	    for (y=0; y<card; ++y) {
		if (R[y][x]) {
		    db(printf("isRgQuasiRefl fails: ");)
		    db(printf("%dR%d, ",y,x);)
		    db(printf("but not %dR%d\n",x,x);)
		    return false;
		}
	    }
    return true;
}



__attr__((pure),
static inline bool isQuasiRefl(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	if (! R[x][x])
	    for (y=0; y<card; ++y) {
		if (R[x][y]) {
		    db(printf("isQuasiRefl fails: ");)
		    db(printf("%dR%d, ",x,y);)
		    db(printf("but not %dR%d\n",x,x);)
		    return false;
		}
		if (R[y][x]) {
		    db(printf("isQuasiRefl fails: ");)
		    db(printf("%dR%d, ",y,x);)
		    db(printf("but not %dR%d\n",x,x);)
		    return false;
		}
	    }
    return true;
}



__attr__((pure),
static inline bool isSym(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y] && ! R[y][x]) {
		db(printf("isSym fails: ");)
		db(printf("%dR%d, ",x,y);)
		db(printf("but not %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isASym(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y] && R[y][x]) {
		db(printf("isASym fails: ");)
		db(printf("%dR%d, ",x,y);)
		db(printf("but also %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isAntiSym(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (x != y && R[x][y] && R[y][x]) {
		db(printf("isAntiSym fails: ");)
		db(printf("%dR%d, ",x,y);)
		db(printf("but also %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isSemiConnex(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<x; ++y)
	    if (! R[x][y] && ! R[y][x]) {
		db(printf("isSemiConnex fails: ");)
		db(printf("neither %dR%d, ",x,y);)
		db(printf("nor %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isConnex(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<=x; ++y)
	    if (! R[x][y] && ! R[y][x]) {
		db(printf("isConnex fails: ");)
		db(printf("neither %dR%d, ",x,y);)
		db(printf("nor %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isTrans(
    const bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[y][z] && ! R[x][z]) {
			db(printf("isTrans fails: ");)
			db(printf("%dR%d, ",x,y);)
			db(printf("%dR%d, ",y,z);)
			db(printf("but not %dR%d\n",x,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isAntiTrans(
    const bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[y][z] && R[x][z]) {
			db(printf("isAntiTrans fails: ");)
			db(printf("%dR%d, ",x,y);)
			db(printf("%dR%d, ",y,z);)
			db(printf("but %dR%d\n",x,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isQuasiTrans(
    const bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y] && ! R[y][x])
		for (z=0; z<card; ++z)
		    if (R[y][z] && ! R[z][y]) {
			if (! R[x][z]) {
			    db(printf("isQuasiTrans fails: ");)
			    db(printf("%dR%d, not %dR%d, ",x,y,y,x);)
			    db(printf("%dR%d, not %dR%d, ",y,z,z,y);)
			    db(printf("but not %dR%d\n",x,z);)
			    return false;
			}
			if (R[z][x]) {
			    db(printf("isQuasiTrans fails: ");)
			    db(printf("%dR%d, not %dR%d, ",x,y,y,x);)
			    db(printf("%dR%d, not %dR%d, ",y,z,z,y);)
			    db(printf("but %dR%d\n",z,x);)
			    return false;
			}
		    }
    return true;
}



__attr__((pure),
static inline bool isRgEucl(
    const bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[x][z] && ! R[y][z]) {
			db(printf("isRgEucl fails: ");)
			db(printf("%dR%d, ",x,y);)
			db(printf("%dR%d, ",x,z);)
			db(printf("but not %dR%d\n",y,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isLfEucl(
    const bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[y][x])
		for (z=0; z<card; ++z)
		    if (R[z][x] && ! R[y][z]) {
			db(printf("isLfEucl fails: ");)
			db(printf("%dR%d, ",y,x);)
			db(printf("%dR%d, ",z,x);)
			db(printf("but not %dR%d\n",y,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isSemiOrd1(
    const bool R[card][card]))
{
    elemT w;
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (! R[y][z] && ! R[z][y])
			for (w=0; w<card; ++w)
			    if (R[z][w] && ! R[x][w]) {
				db(printf("isSemiOrd1 fails: ");)
				db(printf("%dR%d, ",x,y);)
				db(printf("%d#%d, ",y,z);)
				db(printf("%dR%d, ",z,w);)
				db(printf("but not %dR%d\n",x,w);)
				return false;
			    }
    return true;
}



__attr__((pure),
static inline bool isSemiOrd2(
    const bool R[card][card]))
{
    elemT w;
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[y][z])
			for (w=0; w<card; ++w)
			    if (   ! R[x][w] && ! R[w][x]
				&& ! R[y][w] && ! R[w][y]
				&& ! R[z][w] && ! R[w][z]) {
				db(printf("isSemiOrd2 fails: ");)
				db(printf("%dR%d, ",x,y);)
				db(printf("%dR%d, ",y,z);)
				db(printf("but %d#%d, ",x,w);)
				db(printf("%d#%d, ",y,w);)
				db(printf("and %d#%d\n",z,w);)
				return false;
			    }
    return true;
}



/* given x and R, succeed if xRy for some y */
__attr__((pure),
static inline bool imageInhabited(
    elemT x,
    const bool R[card][card]))
{
    elemT y;

    for (y=0; y<card; ++y)
	if (R[x][y])
	    return true;
    return false;
}



/* given y and R, succeed if xRy for some x */
__attr__((pure),
static inline bool preimageInhabited(
    elemT y,
    const bool R[card][card]))
{
    elemT x;

    for (x=0; x<card; ++x)
	if (R[x][y])
	    return true;
    return false;
}



/* given x,z, and R, succeed if xRy and yRz for some y */
__attr__((pure),
static inline bool hasIntermadiate(
    elemT x,
    elemT z,
    const bool R[card][card]))
{
    elemT y;

    for (y=0; y<card; ++y)
	if (R[x][y] && R[y][z])
	    return true;
    return false;
}



__attr__((pure),
static inline bool isRgSerial(
    const bool R[card][card]))
{
    elemT x;

    for (x=0; x<card; ++x)
	if (! imageInhabited(x,R)) {
	    db(printf("isRgSerial fails: ");)
	    db(printf("%dRy never holds\n",x);)
	    return false;
	}
    return true;
}



__attr__((pure),
static inline bool isLfSerial(
    const bool R[card][card]))
{
    elemT y;

    for (y=0; y<card; ++y)
	if (! preimageInhabited(y,R)) {
	    db(printf("isLfSerial fails: ");)
	    db(printf("xR%d never holds\n",y);)
	    return false;
	}
    return true;
}



__attr__((pure),
static inline bool isDense(
    const bool R[card][card]))
{
    elemT x;
    elemT z;

    for (x=0; x<card; ++x)
	for (z=0; z<card; ++z)
	    if (R[x][z] && ! hasIntermadiate(x,z,R)) {
		db(printf("isDense fails: ");)
		db(printf("%dR%d has no intermediate element\n",x,z);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isIncTrans(
    const bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (! R[x][y] && ! R[y][x])
		for (z=0; z<card; ++z)
		    if (! R[y][z] && ! R[z][y]) {
			if (R[x][z]) {
			    db(printf("isIncTrans fails: ");)
			    db(printf("not %dR%d, not %dR%d, ",x,y,y,x);)
			    db(printf("not %dR%d, not %dR%d, ",y,z,z,y);)
			    db(printf("but %dR%d\n",x,z);)
			    return false;
			}
			if (R[z][x]) {
			    db(printf("isIncTrans fails: ");)
			    db(printf("not %dR%d, not %dR%d, ",x,y,y,x);)
			    db(printf("not %dR%d, not %dR%d, ",y,z,z,y);)
			    db(printf("but %dR%d\n",z,x);)
			    return false;
			}
		    }
    return true;
}



__attr__((pure),
static inline bool isEmpty(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y]) {
		db(printf("isEmpty fails: ");)
		db(printf("%dR%d\n",x,y);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isUniv(
    const bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (! R[x][y]) {
		db(printf("isUniv fails: ");)
		db(printf("not %dR%d\n",x,y);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isLfUnique(
    const bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT cnt;

    for (y=0; y<card; ++y) {
	cnt = 0;
	for (x=0; x<card; ++x)
	    if (R[x][y])
		cnt += 1;
	if (cnt >= 2) {
	    db(printf("isLfUnique fails: ");)
	    db(printf("xR%d for more than one x\n",y);)
	    return false;
	}
    }
    return true;
}



__attr__((pure),
static inline bool isRgUnique(
    const bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT cnt;

    for (x=0; x<card; ++x) {
	cnt = 0;
	for (y=0; y<card; ++y)
	    if (R[x][y])
		cnt += 1;
	if (cnt >= 2) {
	    db(printf("isRgUnique fails: ");)
	    db(printf("%dRy for more than one y\n",x);)
	    return false;
	}
    }
    return true;
}



/* ***************************************************************** */
/* ***** operations on binary relations *************************@@* */
/* ***************************************************************** */



static inline void copy(
    const bool Src[card][card],
    bool Dst[card][card])
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    Dst[x][y] = Src[x][y];
}



/* Compute (C) as the reflexive closure of (R) */
static inline void reflexiveClosure(
    const bool R[card][card],
    bool C[card][card])
{
    elemT x;

    copy(R,C);
    for (x=0; x<card; ++x)
	C[x][x] = true;
}



/* Compute (C) as the symmetric closure of (R) */
static inline void symmetricClosure(
    const bool R[card][card],
    bool C[card][card])
{
    elemT x;
    elemT y;

    copy(R,C);
    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (C[x][y])
		C[y][x] = true;
}



/* Add all incomparable pairs to (R), yielding (C) */
static inline void incomparableClosure(
    const bool R[card][card],
    bool C[card][card])
{
    elemT x;
    elemT y;

    copy(R,C);
    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (! C[x][y] && ! C[y][x]) {
		C[x][y] = true;
		C[y][x] = true;
	    }
}



/* ***************************************************************** */
/* ***** law tests for reported laws ****************************@@* */
/* ***************************************************************** */



typedef long countT;		/* relation count */



static inline void checkRep061(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 061: AntiTrans ==> ~SemiConnex\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const at = isAntiTrans(R);
	bool const sc = isSemiConnex(R);
	if (at && sc) {
	    printRel(R);
	    printf("at %d, sc %d\n\n",at,sc);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep075(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 075: LfEucl ==> QuasiTrans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const le = isLfEucl(R);
	bool const qt = isQuasiTrans(R);
	if (le && !qt) {
	    printRel(R);
	    printf("le %d, qt %d\n\n",le,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep076(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 076: RgEucl ==> QuasiTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const re = isRgEucl(R);
	bool const qt = isQuasiTrans(R);
	if (re && !qt) {
	    printRel(R);
	    printf("re %d, qt %d\n\n",re,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep078(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 078: Trans ==> QuasiTrans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const qt = isQuasiTrans(R);
	if (tr && ! qt) {
	    printRel(R);
	    printf("tr %d, qt %d\n\n",tr,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep122(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 122: AntiTrans, SemiOrd1 ==> Trans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const at = isAntiTrans(R);
	bool const s1 = isSemiOrd1(R);
	bool const tr = isTrans(R);
	if (at && s1 && !tr) {
	    printRel(R);
	    printf("at %d, s1 %d, tr %d\n\n",at,s1,tr);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep137(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 137: RgEucl, LfEucl ==> equivalence\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const re = isRgEucl(R);
	bool const le = isLfEucl(R);
	bool const rf = isRefl(R);
	bool const sy = isSym(R);
	bool const tr = isTrans(R);
	if (re && le && (!rf || !sy || !tr)) {
	    printRel(R);
	    printf("re %d, le %d, rf %d, sy %d, tr %d\n\n",re,le,rf,sy,tr);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep170(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 170: SemiOrd2, LfEucl ==> Trans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s2 = isSemiOrd2(R);
	bool const le = isLfEucl(R);
	bool const tr = isTrans(R);
	if (s2 && le && !tr) {
	    printRel(R);
	    printf("s2 %d, le %d, tr %d\n\n",s2,le,tr);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep176(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 176: SemiOrd2, QuasiRefl ==> SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s2 = isSemiOrd2(R);
	bool const qr = isQuasiRefl(R);
	bool const s1 = isSemiOrd1(R);
	if (s2 && qr && !s1) {
	    printRel(R);
	    printf("s2 %d, qr %d, s1 %d\n\n",s2,qr,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep186(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 186: ASym ==> ~Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const as = isASym(R);
	bool const de = isDense(R);
	if (as && de) {
	    printRel(R);
	    printf("as %d, de %d\n\n",as,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



#if 0
static inline void checkRep186a(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 186 (card=9, improved pruning): ASym ==> ~Dense\n");
    cnt = 0;

    R[0][0]=false;
    R[1][1]=false;
    R[2][2]=false;
    R[3][3]=false;
    R[4][4]=false;
    R[5][5]=false;
    R[6][6]=false;
    R[7][7]=false;
    R[8][8]=false;

    for (R[0][1]=false; R[0][1]<=true; ++R[0][1])
    for (R[1][0]=false; R[1][0]<=true; ++R[1][0]) if (!R[0][1] || !R[1][0])
    for (R[0][2]=false; R[0][2]<=true; ++R[0][2])
    for (R[2][0]=false; R[2][0]<=true; ++R[2][0]) if (!R[0][2] || !R[2][0])
    for (R[0][3]=false; R[0][3]<=true; ++R[0][3])
    for (R[3][0]=false; R[3][0]<=true; ++R[3][0]) if (!R[0][3] || !R[3][0])
    for (R[0][4]=false; R[0][4]<=true; ++R[0][4])
    for (R[4][0]=false; R[4][0]<=true; ++R[4][0]) if (!R[0][4] || !R[4][0])
    for (R[0][5]=false; R[0][5]<=true; ++R[0][5])
    for (R[5][0]=false; R[5][0]<=true; ++R[5][0]) if (!R[0][5] || !R[5][0])
    for (R[0][6]=false; R[0][6]<=true; ++R[0][6])
    for (R[6][0]=false; R[6][0]<=true; ++R[6][0]) if (!R[0][6] || !R[6][0])
    for (R[0][7]=false; R[0][7]<=true; ++R[0][7])
    for (R[7][0]=false; R[7][0]<=true; ++R[7][0]) if (!R[0][7] || !R[7][0])
    for (R[0][8]=false; R[0][8]<=true; ++R[0][8])
    for (R[8][0]=false; R[8][0]<=true; ++R[8][0]) if (!R[0][8] || !R[8][0])
    {
    printf("\n");
    printElapsedTime();
    printf(".%d%d %d%d%d %d%d%d\n\n",
			R[0][1],R[0][2],
			R[0][3],R[0][4],R[0][5],
			R[0][6],R[0][7],R[0][8]);

    for (R[1][2]=false; R[1][2]<=true; ++R[1][2])
    for (R[2][1]=false; R[2][1]<=true; ++R[2][1]) if (!R[1][2] || !R[2][1])
    for (R[1][3]=false; R[1][3]<=true; ++R[1][3])
    for (R[3][1]=false; R[3][1]<=true; ++R[3][1]) if (!R[1][3] || !R[3][1])
    for (R[1][4]=false; R[1][4]<=true; ++R[1][4])
    for (R[4][1]=false; R[4][1]<=true; ++R[4][1]) if (!R[1][4] || !R[4][1])
    for (R[1][5]=false; R[1][5]<=true; ++R[1][5])
    for (R[5][1]=false; R[5][1]<=true; ++R[5][1]) if (!R[1][5] || !R[5][1])
    for (R[1][6]=false; R[1][6]<=true; ++R[1][6])
    for (R[6][1]=false; R[6][1]<=true; ++R[6][1]) if (!R[1][6] || !R[6][1])
    for (R[1][7]=false; R[1][7]<=true; ++R[1][7])
    for (R[7][1]=false; R[7][1]<=true; ++R[7][1]) if (!R[1][7] || !R[7][1])
    for (R[1][8]=false; R[1][8]<=true; ++R[1][8])
    for (R[8][1]=false; R[8][1]<=true; ++R[8][1]) if (!R[1][8] || !R[8][1])

    for (R[2][3]=false; R[2][3]<=true; ++R[2][3])
    for (R[3][2]=false; R[3][2]<=true; ++R[3][2]) if (!R[2][3] || !R[3][2])
    for (R[2][4]=false; R[2][4]<=true; ++R[2][4])
    for (R[4][2]=false; R[4][2]<=true; ++R[4][2]) if (!R[2][4] || !R[4][2])
    for (R[2][5]=false; R[2][5]<=true; ++R[2][5])
    for (R[5][2]=false; R[5][2]<=true; ++R[5][2]) if (!R[2][5] || !R[5][2])
    for (R[2][6]=false; R[2][6]<=true; ++R[2][6])
    for (R[6][2]=false; R[6][2]<=true; ++R[6][2]) if (!R[2][6] || !R[6][2])
    for (R[2][7]=false; R[2][7]<=true; ++R[2][7])
    for (R[7][2]=false; R[7][2]<=true; ++R[7][2]) if (!R[2][7] || !R[7][2])
    for (R[2][8]=false; R[2][8]<=true; ++R[2][8])
    for (R[8][2]=false; R[8][2]<=true; ++R[8][2]) if (!R[2][8] || !R[8][2])

    for (R[3][4]=false; R[3][4]<=true; ++R[3][4])
    for (R[4][3]=false; R[4][3]<=true; ++R[4][3]) if (!R[3][4] || !R[4][3])
    for (R[3][5]=false; R[3][5]<=true; ++R[3][5])
    for (R[5][3]=false; R[5][3]<=true; ++R[5][3]) if (!R[3][5] || !R[5][3])
    for (R[3][6]=false; R[3][6]<=true; ++R[3][6])
    for (R[6][3]=false; R[6][3]<=true; ++R[6][3]) if (!R[3][6] || !R[6][3])
    for (R[3][7]=false; R[3][7]<=true; ++R[3][7])
    for (R[7][3]=false; R[7][3]<=true; ++R[7][3]) if (!R[3][7] || !R[7][3])
    for (R[3][8]=false; R[3][8]<=true; ++R[3][8])
    for (R[8][3]=false; R[8][3]<=true; ++R[8][3]) if (!R[3][8] || !R[8][3])

    for (R[4][5]=false; R[4][5]<=true; ++R[4][5])
    for (R[5][4]=false; R[5][4]<=true; ++R[5][4]) if (!R[4][5] || !R[5][4])
    for (R[4][6]=false; R[4][6]<=true; ++R[4][6])
    for (R[6][4]=false; R[6][4]<=true; ++R[6][4]) if (!R[4][6] || !R[6][4])
    for (R[4][7]=false; R[4][7]<=true; ++R[4][7])
    for (R[7][4]=false; R[7][4]<=true; ++R[7][4]) if (!R[4][7] || !R[7][4])
    for (R[4][8]=false; R[4][8]<=true; ++R[4][8])
    for (R[8][4]=false; R[8][4]<=true; ++R[8][4]) if (!R[4][8] || !R[8][4])

    for (R[5][6]=false; R[5][6]<=true; ++R[5][6])
    for (R[6][5]=false; R[6][5]<=true; ++R[6][5]) if (!R[5][6] || !R[6][5])
    for (R[5][7]=false; R[5][7]<=true; ++R[5][7])
    for (R[7][5]=false; R[7][5]<=true; ++R[7][5]) if (!R[5][7] || !R[7][5])
    for (R[5][8]=false; R[5][8]<=true; ++R[5][8])
    for (R[8][5]=false; R[8][5]<=true; ++R[8][5]) if (!R[5][8] || !R[8][5])

    for (R[6][7]=false; R[6][7]<=true; ++R[6][7])
    for (R[7][6]=false; R[7][6]<=true; ++R[7][6]) if (!R[6][7] || !R[7][6])
    for (R[6][8]=false; R[6][8]<=true; ++R[6][8])
    for (R[8][6]=false; R[8][6]<=true; ++R[8][6]) if (!R[6][8] || !R[8][6])

    for (R[7][8]=false; R[7][8]<=true; ++R[7][8])
    for (R[8][7]=false; R[8][7]<=true; ++R[8][7]) if (!R[7][8] || !R[8][7])

    {
	bool const as = isASym(R);
	bool const de = isDense(R);
	if (as && de) {
	    printRel(R);
	    printf("as %d, de %d\n\n",as,de);
	    ++cnt;
	    //return;
	}
    }
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}
#endif



static inline void checkRep187(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 187: Sym, SemiOrd1 ==> Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sy = isSym(R);
	bool const s1 = isSemiOrd1(R);
	bool const de = isDense(R);
	if (sy && s1 && !de) {
	    printRel(R);
	    printf("sy %d, s1 %d, de %d\n\n",sy,s1,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep193(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 193: CoRefl LfSerial ==> ~SemiOrd1\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const cr = isCoRefl(R);
	bool const ls = isLfSerial(R);
	bool const s1 = isSemiOrd1(R);
	if (cr && 1 && s1) {
	    printRel(R);
	    printf("cr %d, ls %d, s1 %d\n\n",cr,ls,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep206(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 206: LfUnique, RgSerial ==> ~SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const rs = isRgSerial(R);
	bool const s1 = isSemiOrd1(R);
	if (lu && rs && s1) {
	    printRel(R);
	    printf("lu %d, rs %d, s1 %d\n\n",lu,rs,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep212(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 212: LfUnique, RgSerial ==> ~IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const rs = isRgSerial(R);
	bool const it = isIncTrans(R);
	if (lu && rs && it) {
	    printRel(R);
	    printf("lu %d, rs %d, it %d\n\n",lu,rs,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep217(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 217: LfUnique, SemiOrd1, ~AntiTrans ==>");
    printf(" LfQuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const s1 = isSemiOrd1(R);
	bool const at = isAntiTrans(R);
	bool const lq = isLfQuasiRefl(R);
	if (lu && s1 && !at && !lq) {
	    printRel(R);
	    printf("lu %d, s1 %d, at %d, lq %d\n\n",lu,s1,at,lq);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep219(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 219: Sym, SemiOrd1, QuasiRefl ==> LfEucl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sy = isSym(R);
	bool const s1 = isSemiOrd1(R);
	bool const qr = isQuasiRefl(R);
	bool const le = isLfEucl(R);
	if (sy && s1 && qr && !le) {
	    printRel(R);
	    printf("sy %d, s1 %d, qr %d, le %d\n\n",sy,s1,qr,le);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep220(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 220: LfUnique, RgUnique, IncTrans ==> Empty\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const ru = isRgUnique(R);
	bool const it = isIncTrans(R);
	bool const em = isEmpty(R);
	if (lu && ru && it && !em) {
	    printRel(R);
	    printf("lu %d, ru %d, it %d, em %d\n\n",lu,ru,it,em);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep221(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 221: LfUnique, IncTrans, ~AntiTrans ==>");
    printf(" LfQuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const it = isIncTrans(R);
	bool const at = isAntiTrans(R);
	bool const lq = isLfQuasiRefl(R);
	if (lu && it && !at && !lq) {
	    printRel(R);
	    printf("lu %d, it %d, at %d, lq %d\n\n",lu,it,at,lq);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep224(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 224: LfUnique, SemiOrd2, ~AntiTrans ==>");
    printf(" LfQuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const s2 = isSemiOrd2(R);
	bool const at = isAntiTrans(R);
	bool const lq = isLfQuasiRefl(R);
	if (lu && s2 && !at && !lq) {
	    printRel(R);
	    printf("lu %d, s2 %d, at %d, lq %d\n\n",lu,s2,at,lq);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep226(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 226: LfUnique, RgUnique, SemiOrd2 ==> ASym\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const ru = isRgUnique(R);
	bool const s2 = isSemiOrd2(R);
	bool const as = isASym(R);
	if (lu && ru && s2 && !as) {
	    printRel(R);
	    printf("lu %d, ru %d, s2 %d, as %d\n\n",lu,ru,s2,as);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep227(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 227: Trans, SemiOrd2 ==> AntiSym || SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const s2 = isSemiOrd2(R);
	bool const as = isAntiSym(R);
	bool const s1 = isSemiOrd1(R);
	if (tr && s2 && !as && !s1) {
	    printRel(R);
	    printf("tr %d, s2 %d, as %d, s1 %d\n\n",tr,s2,as,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep230(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 230: LfUnique, SemiOrd2 ==> ASym || QuasiTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const s2 = isSemiOrd2(R);
	bool const as = isASym(R);
	bool const qt = isQuasiTrans(R);
	if (lu && s2 && !as && !qt) {
	    printRel(R);
	    printf("lu %d, s2 %d, as %d, qt %d\n\n",lu,s2,as,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep233(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 233: Trans, SemiOrd2, Dense ==> SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const s2 = isSemiOrd2(R);
	bool const de = isDense(R);
	bool const s1 = isSemiOrd2(R);
	if (tr && s2 && de && !s1) {
	    printRel(R);
	    printf("tr %d, s2 %d, de %d, s1 %d\n\n",tr,s2,de,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep236(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 236: LfUnique, Trans, LfSerial ==> LfQuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const tr = isTrans(R);
	bool const ls = isLfSerial(R);
	bool const lq = isLfQuasiRefl(R);
	if (lu && tr && ls && !lq) {
	    printRel(R);
	    printf("lu %d, tr %d, ls %d, lq %d\n\n",lu,tr,ls,lq);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep240(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 240: LfUnique, IncTrans, LfSerial ==> ~Asym\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const it = isIncTrans(R);
	bool const ls = isLfSerial(R);
	bool const as = isASym(R);
	if (lu && it && ls && as) {
	    printRel(R);
	    printf("lu %d, it %d, ls %d, as %d\n\n",lu,it,ls,as);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep243(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 243: RgUnique, ASym, LfSerial ==> SemiOrd2\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ru = isRgUnique(R);
	bool const as = isASym(R);
	bool const ls = isLfSerial(R);
	bool const s2 = isSemiOrd2(R);
	if (ru && as && ls && !s2) {
	    printRel(R);
	    printf("ru %d, as %d, ls %d, s2 %d\n\n",ru,as,ls,s2);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep244(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 244: RgUnique, QuasiTrans, LfSerial ==> Sym\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ru = isRgUnique(R);
	bool const qt = isQuasiTrans(R);
	bool const ls = isLfSerial(R);
	bool const sy = isSym(R);
	if (ru && qt && ls && !sy) {
	    printRel(R);
	    printf("ru %d, qt %d, ls %d, sy %d\n\n",ru,qt,ls,sy);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep249(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 249: RgUnique, SemiOrd1, RgSerial ==> IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ru = isLfUnique(R);
	bool const s1 = isSemiOrd1(R);
	bool const rs = isRgSerial(R);
	bool const it = isIncTrans(R);
	if (ru && s1 && rs && !it) {
	    printRel(R);
	    printf("ru %d, s1 %d, rs %d, it %d\n\n",ru,s1,rs,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep250(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 250: RgUnique, SemiOrd2 ==> ASym || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ru = isRgUnique(R);
	bool const s2 = isSemiOrd2(R);
	bool const rs = isRgSerial(R);
	bool const as = isASym(R);
	if (ru && s2 && !as && !rs) {
	    printRel(R);
	    printf("ru %d, s2 %d, as %d, rs %d\n\n",ru,s2,as,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep251(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 251: LfSerial, RgSerial, ASym ==> SemiOrd2\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const as = isASym(R);
	bool const s2 = isSemiOrd2(R);
	if (ls && rs && as && !s2) {
	    printRel(R);
	    printf("ls %d, rs %d, as %d, s2 %d\n\n",ls,rs,as,s2);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep252(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 252: LfUnique, RgUnique ==>");
    printf(" AntiTrans || AntiSym || QuasiTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const ru = isRgUnique(R);
	bool const at = isAntiTrans(R);
	bool const as = isAntiSym(R);
	bool const qt = isQuasiTrans(R);
	if (lu && ru && !at && !as && !qt) {
	    printRel(R);
	    printf("lu %d, ru %d, at %d, as %d, qt %d\n\n",lu,ru,at,as,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep253(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 253: LfEucl, Trans, SemiOrd1, LfSerial ==>");
    printf(" IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const le = isLfEucl(R);
	bool const tr = isTrans(R);
	bool const s1 = isSemiOrd1(R);
	bool const ls = isLfSerial(R);
	bool const it = isIncTrans(R);
	if (le && tr && s1 && ls && !it) {
	    printRel(R);
	    printf("le %d, tr %d, s1 %d, ls %d, it %d\n\n",le,tr,s1,ls,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep254(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 254: LfUnique, RgUnique, SemiOrd2 ==>");
    printf(" Trans || LfSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const ru = isRgUnique(R);
	bool const s2 = isSemiOrd2(R);
	bool const tr = isTrans(R);
	bool const ls = isLfSerial(R);
	if (lu && ru && s2 && !tr && !ls) {
	    printRel(R);
	    printf("lu %d, ru %d, s2 %d, tr %d, ls %d\n\n",lu,ru,s2,tr,ls);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep255(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 255: LfUnique ==> LfSerial");
    printf(" || AntiTrans || AntiSym || QuasiTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const ls = isLfSerial(R);
	bool const at = isAntiTrans(R);
	bool const as = isAntiSym(R);
	bool const qt = isQuasiTrans(R);
	if (lu && !ls && !at && !as && !qt) {
	    printRel(R);
	    printf("lu %d, ls %d, at %d, as %d, qt %d\n\n",lu,ls,at,as,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep258(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 258: Trans, SemiOrd2, LfSerial, RgSerial ==>");
    printf(" SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const s2 = isSemiOrd2(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const s1 = isSemiOrd1(R);
	if (tr && s2 && ls && rs && !s1) {
	    printRel(R);
	    printf("tr %d, s2 %d, ls %d, rs %d, s1 %d\n\n",tr,s2,ls,rs,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep259(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 259: SemiOrd1, AntiSym, LfSerial ==>");
    printf(" Trans || IncTrans || Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = isSemiOrd1(R);
	bool const as = isAntiSym(R);
	bool const ls = isLfSerial(R);
	bool const tr = isTrans(R);
	bool const it = isIncTrans(R);
	bool const de = isDense(R);
	if (s1 && as && ls && !tr && !it && !de) {
	    printRel(R);
	    printf("s1 %d, as %d, ls %d, tr %d, it %d, de %d\n\n",
							s1,as,ls,tr,it,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep261(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 261: SemiOrd1, AntiSym, LfSerial, RgSerial ==>");
    printf(" Trans || IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = isSemiOrd1(R);
	bool const as = isAntiSym(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const tr = isTrans(R);
	bool const it = isIncTrans(R);
	if (s1 && as && ls && rs && !tr && !it) {
	    printRel(R);
	    printf("s1 %d, as %d, ls %d, rs %d, tr %d, it %d\n\n",
							s1,as,ls,rs,tr,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep262(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 262: Trans, SemiOrd2 ==>");
    printf(" ASym || SemiOrd1 || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const s2 = isSemiOrd2(R);
	bool const as = isASym(R);
	bool const s1 = isSemiOrd1(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	if (tr && s2 && !as && !s1 && !ls && !rs) {
	    printRel(R);
	    printf("tr %d, s2 %d, as %d, s1 %d, ls %d, rs %d\n\n",
							tr,s2,as,s1,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep263(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 263: Trans, SemiOrd2 ==>");
    printf(" AntiSym || IncTrans || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const s2 = isSemiOrd2(R);
	bool const as = isAntiSym(R);
	bool const it = isIncTrans(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	if (tr && s2 && !as && !it && !ls && !rs) {
	    printRel(R);
	    printf("tr %d, s2 %d, as %d, it %d, ls %d, rs %d\n\n",
							tr,s2,as,it,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep264(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 264: Trans, SemiOrd2, LfSerial, RgSerial ==>");
    printf(" AntiSym || IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const s2 = isSemiOrd2(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const as = isAntiSym(R);
	bool const it = isIncTrans(R);
	if (tr && s2 && ls && rs && !as && !it) {
	    printRel(R);
	    printf("tr %d, s2 %d, ls %d, rs %d, as %d, it %d\n\n",
							tr,s2,ls,rs,as,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}


static inline void checkRep265(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 265: AntiTrans, SemiOrd2, QuasiTrans,");
    printf(" LfSerial, RgSerial ==> IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const at = isAntiTrans(R);
	bool const s2 = isSemiOrd2(R);
	bool const qt = isQuasiTrans(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const it = isIncTrans(R);
	if (at && s2 && qt && ls && rs && !it) {
	    printRel(R);
	    printf("at %d, s2 %d, qt %d, ls %d, rs %d, it %d\n\n",
							at,s2,qt,ls,rs,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep266(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 266: Trans, LfSerial, RgSerial ==>");
    printf(" SemiOrd1 || AntiSym || Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const s1 = isSemiOrd1(R);
	bool const as = isAntiSym(R);
	bool const de = isDense(R);
	if (tr && ls && rs && !s1 && !as && !de) {
	    printRel(R);
	    printf("tr %d, ls %d, rs %d, s1 %d, as %d, de %d\n\n",
							tr,ls,rs,s1,as,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep267(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 267: SemiOrd1, AntiSym, LfSerial, RgSerial ==>");
    printf(" Trans || Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = isSemiOrd1(R);
	bool const as = isAntiSym(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const tr = isTrans(R);
	bool const de = isDense(R);
	if (s1 && as && ls && rs && !tr && !de) {
	    printRel(R);
	    printf("s1 %d, as %d, ls %d, rs %d, tr %d, de %d\n\n",
							s1,as,ls,rs,tr,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep268(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 268: LfSerial, RgSerial, Trans,");
    printf(" ~AntiSym, ~SemiConnex, ~Dense impossible\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const tr = isTrans(R);
	bool const as = isAntiSym(R);
	bool const sc = isSemiConnex(R);
	bool const de = isDense(R);
	if (ls && rs && tr && !as && !sc && !de) {
	    printRel(R);
	    printf("ls %d, rs %d, tr %d, as %d, sc %d, de %d\n\n",
							ls,rs,tr,as,sc,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep269(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 269: SemiOrd1, SemiConnex ==>");
    printf(" QuasiTrans || Dense || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = isSemiOrd1(R);
	bool const sc = isSemiConnex(R);
	bool const qt = isQuasiTrans(R);
	bool const de = isDense(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	if (s1 && sc && !qt && !de && !ls && !rs) {
	    printRel(R);
	    printf("s1 %d, sc %d, qt %d, de %d, ls %d, rs %d\n\n",
							s1,sc,qt,de,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep270(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 270: Irrefl, SemiConnex, Dense ==>");
    printf(" QuasiTrans || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ir = isIrrefl(R);
	bool const sc = isSemiConnex(R);
	bool const de = isDense(R);
	bool const qt = isQuasiTrans(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	if (ir && sc && de && !qt && !ls && !rs) {
	    printRel(R);
	    printf("ir %d, sc %d, de %d, qt %d, ls %d, rs %d\n\n",
							ir,sc,de,qt,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep271(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 271: Trans, IncTrans ==>");
    printf(" AntiSym || SemiConnex || Dense || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const it = isIncTrans(R);
	bool const as = isAntiSym(R);
	bool const sc = isSemiConnex(R);
	bool const de = isDense(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	if (tr && it && !as && !sc && !de && !ls && !rs) {
	    printRel(R);
	    printf("tr %d, it %d, as %d, sc %d, de %d, ls %d, rs %d\n\n",
						    tr,it,as,sc,de,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep272(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 272:  SemiOrd1, SemiOrd2 LfSerial ==>");
    printf(" IncTrans || QuasiTrans || Dense || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = isSemiOrd1(R);
	bool const s2 = isSemiOrd2(R);
	bool const ls = isLfSerial(R);
	bool const it = isIncTrans(R);
	bool const qt = isQuasiTrans(R);
	bool const de = isDense(R);
	bool const rs = isRgSerial(R);
	if (s1 && s2 && ls && !it && !qt && !de && !rs) {
	    printRel(R);
	    printf("s1 %d, s2 %d, ls %d, it %d, qt %d, de %d, rs %d\n\n",
						s1,s2,ls,it,qt,de,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}





static inline void checkRep274(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 274:  SemiOrd1, SemiOrd2,");
    printf(" QuasiTrans, LfSerial, RgSerial ==>");
    printf(" Trans || IncTrans || Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = isSemiOrd1(R);
	bool const s2 = isSemiOrd2(R);
	bool const qt = isQuasiTrans(R);
	bool const ls = isLfSerial(R);
	bool const rs = isRgSerial(R);
	bool const tr = isTrans(R);
	bool const it = isIncTrans(R);
	bool const de = isDense(R);
	if (s1 && s2 && qt && ls && rs && !tr && !it && !de) {
	    printRel(R);
	    printf("s1 %d, s2 %d, qt %d, ls %d, rs %d,"
						" tr %d, it %d, de %d\n\n",
						s1,s2,qt,ls,rs,tr,it,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}




/* ***************************************************************** */
/* ***** other law tests ****************************************@@* */
/* ***************************************************************** */



static inline void check01(void)
{
    countT cnt;

    printf("Counting relations\n\n");
    cnt = 0;
    FORALL_ROW
    {
	++cnt;
    }
    printf("Found %ld relations for %d-element sets\n",cnt,card);
}



static inline void check02(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Trans, RgEucl ==> Sym\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const re = isRgEucl(R);
	bool const sy = isSym(R);
	if (tr && re && ! sy) {
	    printRel(R);
	    printf("tr %d, re %d, sy %d\n\n",tr,re,sy);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check03(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Trans <=/=> RgEucl\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = isTrans(R);
	bool const re = isRgEucl(R);
	if (tr != re) {
	    printRel(R);
	    printf("tr %d, re %d\n\n",tr,re);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check04(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking RgEucl, LfEucl, AntiSym ==> CoRefl\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const re = isRgEucl(R);
	bool const le = isLfEucl(R);
	bool const as = isAntiSym(R);
	bool const cr = isCoRefl(R);
	if (re && le && as && ! cr) {
	    printRel(R);
	    printf("re %d, le %d, as %d, cr %d\n\n",re,le,as,cr);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check05(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Sym || ASym || AntiSym\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sy = isSym(R);
	bool const as = isASym(R);
	bool const an = isAntiSym(R);
	if (! sy && ! as && ! an) {
	    printRel(R);
	    printf("sy %d, as %d, an %d\n\n",sy,as,an);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check06(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking LfUnique, Irrefl vs. AntiTrans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const ir = isIrrefl(R);
	bool const at = isAntiTrans(R);
	if ((lu && ir && !at) || ( !(lu && ir) && at)) {
	    printRel(R);
	    printf("lu %d, ir %d, at %d\n\n",lu,ir,at);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check07(void)
{
    bool R[card][card];
    countT cnt;

    printf("Searching ASym, non-Irrefl relations\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ir = isIrrefl(R);
	bool const as = isASym(R);
	if (! ir && as) {
	    printRel(R);
	    printf("as %d, ir %d\n\n",as,ir);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check08(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking RgEucl SemiConnex ==> ~AntiSym\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const re = isLfEucl(R);
	bool const sc = isSemiConnex(R);
	bool const as = isAntiSym(R);
	if (re && sc && as) {
	    printRel(R);
	    printf("re %d, sc %d, as %d\n\n",re,sc,as);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check09(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking R semiorder ==> incompCls(R) QuasiTrans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const as = isASym(R);
	bool const s1 = isSemiOrd1(R);
	bool const s2 = isSemiOrd2(R);
	if (! as || ! s1 || ! s2)
	    continue;
	bool C[card][card];
	incomparableClosure(R,C);
	bool const qt = isQuasiTrans(C);
	if (! qt) {
	    printRel(R);
	    printRel(C);
	    printf("as %d, s1 %d, s2 %d, qt %d\n\n",as,s1,s2,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld examples for %d-element sets\n",cnt,card);
}



static inline void check12(void)
{
    bool R[card][card];
    countT cnt;

    printf("Searching ~Refl, ~Irrefl, CoRefl, ~Sym\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const re = isRefl(R);
	bool const ir = isIrrefl(R);
	bool const cr = isCoRefl(R);
	bool const sy = isSym(R);
	if (!re && !ir && cr && !sy) {
	    printRel(R);
	    printf("re %d, ir %d, cr %d, sy %d\n\n",re,ir,cr,sy);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check13(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Connex ==> SemiOrd2\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const co = isConnex(R);
	bool const s2 = isSemiOrd2(R);
	if (co && !s2) {
	    printRel(R);
	    printf("co %d, s2 %d\n\n",co,s2);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check14(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking SemiOrd1, Trans =/=> Irrefl\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = isSemiOrd1(R);
	bool const tr = isTrans(R);
	bool const ir = isIrrefl(R);
	bool const lu = isLfUnique(R);
	bool const ru = isRgUnique(R);
	if (s1 && tr && !ir && !lu && !ru) {
	    printRel(R);
	    printf("s1 %d, tr %d, ir %d, lu %d, ru %d\n\n",s1,tr,ir,lu,ru);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check15(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking SemiOrd2, LfEucl =/=> Refl\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s2 = isSemiOrd2(R);
	bool const le = isLfEucl(R);
	bool const rf = isRefl(R);
	if (s2 && le && !rf) {
	    printRel(R);
	    printf("s2 %d, le %d, rf %d\n\n",s2,le,rf);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check16(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Dense =/=> Refl || CoRefl || LfQuasiRefl ||\n");
    printf("\tRgQuasiRefl || RgEucl || LgEucl || (Sym && SemiOrd1) || Connex\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const de = isDense(R);
	bool const rf = isRefl(R);
	bool const cr = isCoRefl(R);
	bool const lq = isLfQuasiRefl(R);
	bool const rq = isRgQuasiRefl(R);
	bool const re = isRgEucl(R);
	bool const le = isLfEucl(R);
	bool const sy = isSym(R);
	bool const s1 = isSemiOrd1(R);
	bool const co = isConnex(R);
	if (de && !rf && !cr && !lq && !rq && !re && !le && !sy && !s1 && !co) {
	    printRel(R);
	    printf("de %d, rf %d, cr %d, lq %d,",de,rf,cr,lq);
	    printf("rq %d, re %d, le %d, sy %d, s1 %d, co %d\n\n",rq,re,le,sy,s1,co);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check17(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking SemiConn, LfEucl ==> Sym\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sc = isSemiConnex(R);
	bool const le = isLfEucl(R);
	bool const sy = isSym(R);
	if (sc && le && !sy) {
	    printRel(R);
	    printf("sc %d, le %d, sy %d\n\n",sc,le,sy);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check18(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking SemiConn, QuasiRefl ==> Conn\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sc = isSemiConnex(R);
	bool const qr = isQuasiRefl(R);
	bool const co = isConnex(R);
	if (sc && qr && !co) {
	    printRel(R);
	    printf("sc %d, qr %d, co %d\n\n",sc,qr,co);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check19(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking SemiOrd2, QuasiRefl ==> Conn\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s2 = isSemiOrd2(R);
	bool const qr = isQuasiRefl(R);
	bool const co = isConnex(R);
	if (s2 && qr && !co) {
	    printRel(R);
	    printf("s2 %d, qr %d, co %d\n\n",s2,qr,co);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check20(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking SemiOrd2 =/=> IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s2 = isSemiOrd2(R);
	bool const it = isIncTrans(R);
	if (s2 && !it) {
	    printRel(R);
	    printf("s2 %d, it %d\n\n",s2,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check21(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking QuasiRefl, LfEucl =/=> Refl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const qr = isQuasiRefl(R);
	bool const le = isLfEucl(R);
	bool const rf = isRefl(R);
	if (qr && le && !rf) {
	    printRel(R);
	    printf("qr %d, le %d, rf %d\n\n",qr,le,rf);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check22(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking LfUnique, Dense =/=> QuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = isLfUnique(R);
	bool const de = isDense(R);
	bool const qr = isQuasiRefl(R);
	if (lu && de && !qr) {
	    printRel(R);
	    printf("lu %d, de %d, qr %d\n\n",lu,de,qr);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check24(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Sym, IncTrans, ~AntiTrans =/=> SemiConnex\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sy = isSym(R);
	bool const it = isIncTrans(R);
	bool const at = isAntiTrans(R);
	bool const sc = isSemiConnex(R);
	if (sy && it && !at && !sc) {
	    printRel(R);
	    printf("sy %d, it %d, at %d, sc %d\n\n",sy,it,at,sc);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check25(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Sym, LfUnique, Irrefl ==> ~LfSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sy = isSym(R);
	bool const lu = isLfUnique(R);
	bool const ir = isIrrefl(R);
	bool const ls = isLfSerial(R);
	if (sy && lu && ir && ls) {
	    printRel(R);
	    printf("sy %d, lu %d, ir %d, ls %d\n\n",sy,lu,ir,ls);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



/* ***************************************************************** */
/* ***** main ***************************************************@@* */
/* ***************************************************************** */



// TODO show progress also when in qmc()
static void showProgress(
    int signum)
{
    elemT i;
    printElapsedTime();
    printf("SIGNAL %d, ",signum);
    //printf("card %d, ",card);
    printf("groups:");
    for (i=0; i<card; ++i)
	printf(" %1d%c",gp[i]/2,gp[i]&1?'+':'-');
    printf("\n");
}



static inline void computeLaws(void);



int main(
    int argc,
    const char * const argv[argc])
{
    int c;

    startTime = time(NULL);
    signal(SIGTERM,showProgress);
    if (argc != 2) {
	printf("Call: %s CHECK_ID\n",argv[0]);
	return 1;
    }
    sscanf(argv[1]," %d",&c);
    switch (c) {
    case -25:	check25();				return 0;
    case -24:	check24();				return 0;
    //case -23:	check23();				return 0;
    case -22:	check22();				return 0;
    case -21:	check21();				return 0;
    case -20:	check20();				return 0;
    case -19:	check19();				return 0;
    case -18:	check18();				return 0;
    case -17:	check17();				return 0;
    case -16:	check16();				return 0;
    case -15:	check15();				return 0;
    case -14:	check14();				return 0;
    case -13:	check13();				return 0;
    case -12:	check12();				return 0;
    //case -11:	check11();				return 0;
    //case -10:	check10();				return 0;
    case  -9:	check09();				return 0;
    case  -8:	check08();				return 0;
    case  -7:	check07();				return 0;
    case  -6:	check06();				return 0;
    case  -5:	check05();				return 0;
    case  -4:	check04();				return 0;
    case  -3:	check03();				return 0;
    case  -2:	check02();				return 0;
    case  -1:	check01();				return 0;

    case  0:	computeLaws();				return 0;

    case  61:	checkRep061();				return 0;
    case  75:	checkRep075();				return 0;
    case  76:	checkRep076();				return 0;
    case  78:	checkRep078();				return 0;
    case 122:	checkRep122();				return 0;
    case 137:	checkRep137();				return 0;
    case 170:	checkRep170();				return 0;
    case 176:	checkRep176();				return 0;
    case 186:	checkRep186();				return 0;
    case 187:	checkRep187();				return 0;
    case 193:	checkRep193();				return 0;
    case 206:	checkRep206();				return 0;
    case 212:	checkRep212();				return 0;
    case 217:	checkRep217();				return 0;
    case 219:	checkRep219();				return 0;
    case 220:	checkRep220();				return 0;
    case 221:	checkRep221();				return 0;
    case 226:	checkRep226();				return 0;
    case 227:	checkRep227();				return 0;
    case 224:	checkRep224();				return 0;
    case 230:	checkRep230();				return 0;
    case 233:	checkRep233();				return 0;
    case 236:	checkRep236();				return 0;
    case 240:	checkRep240();				return 0;
    case 241:	printf("dual to 249\n");		return 1;
    case 243:	checkRep243();				return 0;
    case 244:	checkRep244();				return 0;
    case 249:	checkRep249();				return 0;
    case 250:	checkRep250();				return 0;
    case 251:	checkRep251();				return 0;
    case 252:	checkRep252();				return 0;
    case 253:	checkRep253();				return 0;
    case 254:	checkRep254();				return 0;
    case 255:	checkRep255();				return 0;
    case 256:	printf("dual to 253\n");		return 1;
    case 258:	checkRep258();				return 0;
    case 259:	checkRep259();				return 0;
    case 260:	printf("dual to 259\n");		return 1;
    case 261:	checkRep261();				return 0;
    case 262:	checkRep262();				return 0;
    case 263:	checkRep263();				return 0;
    case 264:	checkRep264();				return 0;
    case 265:	checkRep265();				return 0;
    case 266:	checkRep266();				return 0;
    case 267:	checkRep267();				return 0;
    case 268:	checkRep268();				return 0;
    case 269:	checkRep269();				return 0;
    case 270:	checkRep270();				return 0;
    case 271:	checkRep271();				return 0;
    case 272:	checkRep272();				return 0;
    case 273:	printf("dual to 272\n");		return 1;
    case 274:	checkRep274();				return 0;
    default:	printf("check %d undefined\n",c);	return 1;
    }
}



/* ***************************************************************** */
/* ***** interface to Quine-McCluskey implementation ************@@* */
/* ***************************************************************** */



typedef ullong combT;		/* combination of relation properties */
typedef int levelT;		/* number of do-care bits */



/* flags for relation properties, */
/* ordered by increasing number of satisfying relations */
#define fEmpty		((combT)(1<< 0))
#define fUniv		((combT)(1<< 1))
#define fCoRefl		((combT)(1<< 2))
#define fLfEucl		((combT)(1<< 3))
#define fRgEucl		((combT)(1<< 4))
#define fLfUnique	((combT)(1<< 5))
#define fRgUnique	((combT)(1<< 6))
#define fSym		((combT)(1<< 7))
#define fAntiTrans	((combT)(1<< 8))
#define fASym		((combT)(1<< 9))
#define fConnex		((combT)(1<<10))
#define fTrans		((combT)(1<<11))
#define fSemiOrd1	((combT)(1<<12))
#define fIrrefl		((combT)(1<<13))
#define fRefl		((combT)(1<<14))
#define fQuasiRefl	((combT)(1<<15))
#define fAntiSym	((combT)(1<<16))
#define fSemiConnex	((combT)(1<<17))
#define fIncTrans	((combT)(1<<18))
#define fSemiOrd2	((combT)(1<<19))
#define fQuasiTrans	((combT)(1<<20))
#define fDense		((combT)(1<<21))
#define fLfSerial	((combT)(1<<22))
#define fRgSerial	((combT)(1<<23))

#define combMax		((combT)(1<<24))



/* names for properties */
static const char *propName[24] = {
    "Empty",
    "Univ",
    "CoRefl",
    "LfEucl",
    "RgEucl",
    "LfUnique",
    "RgUnique",
    "Sym",
    "AntiTrans",
    "ASym",
    "Connex",
    "Trans",
    "SemiOrd1",
    "Irrefl",
    "Refl",
    "QuasiRefl",
    "AntiSym",
    "SemiConnex",
    "IncTrans",
    "SemiOrd2",
    "QuasiTrans",
    "Dense",
    "LfSerial",
    "RgSerial",
};



/* print the given implicant on stdout */
static inline void qmcPrint(
    combT mask,		/* 0 = irrelevant */
    combT val)		/* values for mask's 1-bits */
{
    combT m;
    int i;

    /* hex */
    printf("%16llx %16llx",mask,val);
    printf("\t");

    /* binary ('0', '1', '-') */
    for (m=combMax>>1; m>0; m>>=1) {
	if ((m & 0x8888888888888888ll) != 0)
	    printf(" ");
	if ((mask & m) == 0)
	    printf("-");
	else if ((val & m) == 0)
	    printf("0");
	else
	    printf("1");
    }
    printf("\t");

    /* conjunction of names */
    for (i=0,m=1; m<combMax; i+=1,m<<=1) {
	if ((mask & m) != 0) {
	    if ((val & m) == 0)
		printf("~");
	    printf("%s ",propName[i]);
	}
    }
    printf("\n");
}



/* number of relations with given property combination */
static countT cnt[combMax];



static inline void printPropertyCounts(void)
{
    int i;
    combT mask;
    combT comb;
    countT sum;

    printElapsedTime();
    printf("Number of relations satisfying properties:\n");
    for (i=0,mask=1; mask<combMax; i+=1,mask<<=1) {
	sum = 0;
	for (comb=0; comb<combMax; ++comb)
	    if ((comb & mask) != 0)
		sum += cnt[comb];
	printf("%10ld\t%s\n",sum,propName[i]);
    }
}



static inline bool qmcIsOn(
    combT comb)
{
    return cnt[comb] == 0;
}



static inline bool qmcIsOff(
    combT comb)
{
    return cnt[comb] > 0;
}



static inline bool qmcIsDontCare(
    combT comb)
{
    return cnt[comb] < 0;
}



static inline void qmcSetDontCare(
    combT comb)
{
    cnt[comb] = -1;
}



static inline void qmc(levelT);



#define levelMax	((levelT)15)	/* max conj count in prime impl */



static inline void computeLaws(void)
{
    bool R[card][card];
    combT comb;

    printElapsedTime();
    printf("Counting property combinations for %d-element sets\n\n",card);
    for (comb=0; comb<combMax; ++comb)
	cnt[comb] = 0;
    FORALL_ROW
    {
	initFromRow(R);
	comb = 0;
	if (isEmpty(R))		comb |= fEmpty;
	if (isUniv(R))		comb |= fUniv;
	if (isCoRefl(R))	comb |= fCoRefl;
	if (isLfEucl(R))	comb |= fLfEucl;
	if (isRgEucl(R))	comb |= fRgEucl;
	if (isLfUnique(R))	comb |= fLfUnique;
	if (isRgUnique(R))	comb |= fRgUnique;
	if (isSym(R))		comb |= fSym;
	if (isAntiTrans(R))	comb |= fAntiTrans;
	if (isASym(R))		comb |= fASym;
	if (isConnex(R))	comb |= fConnex;
	if (isTrans(R))		comb |= fTrans;
	if (isSemiOrd1(R))	comb |= fSemiOrd1;
	if (isIrrefl(R))	comb |= fIrrefl;
	if (isRefl(R))		comb |= fRefl;
	if (isQuasiRefl(R))	comb |= fQuasiRefl;
	if (isAntiSym(R))	comb |= fAntiSym;
	if (isSemiConnex(R))	comb |= fSemiConnex;
	if (isIncTrans(R))	comb |= fIncTrans;
	if (isSemiOrd2(R))	comb |= fSemiOrd2;
	if (isQuasiTrans(R))	comb |= fQuasiTrans;
	if (isDense(R))		comb |= fDense;
	if (isLfSerial(R))	comb |= fLfSerial;
	if (isRgSerial(R))	comb |= fRgSerial;
	cnt[comb] += 1;
    }
    printPropertyCounts();
    printElapsedTime();
    printf("Prime implicants for missing combinations");
    printf(" for %d-element sets:\n",card);
    qmc(levelMax);
}



/* ***************************************************************** */
/* ***** poor man's Quine-McCluskey implementation **************@@* */
/* ***************************************************************** */



/* import interface */
static inline bool qmcIsOn(combT);
static inline bool qmcIsOff(combT);
static inline bool qmcIsDontCare(combT);
static inline void qmcSetDontCare(combT);



/* Binary logarithm of an 8 bit word */
/* (i.e. number of right shifts needed to clear it) */
static const uchar lb8[256] = {
     /* 00 01 02 03 04 05 06 07 08 09 0a 0b 0c 0d 0e 0f */
/*00*/	 0, 1, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4,
/*10*/	 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
/*20*/	 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6,
/*30*/	 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6,
/*40*/	 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
/*50*/	 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
/*60*/	 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
/*70*/	 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
/*80*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*90*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*a0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*b0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*c0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*d0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*e0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*f0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
};



/* Binary logarithm of a 64 bit word */
__attr__((const),
static inline uchar lb64(
    combT x))
{
	 if (x >> 56 > 0)	return lb8[x >> 56] + 56;
    else if (x >> 48 > 0)	return lb8[x >> 48] + 48;
    else if (x >> 40 > 0)	return lb8[x >> 40] + 40;
    else if (x >> 32 > 0)	return lb8[x >> 32] + 32;
    else if (x >> 24 > 0)	return lb8[x >> 24] + 24;
    else if (x >> 16 > 0)	return lb8[x >> 16] + 16;
    else if (x >>  8 > 0)	return lb8[x >>  8] +  8;
    else			return lb8[x >>  0] +  0;
}



/* Return the next higher number with the same count of 1-bits as (x) */
__attr__((const),				/* Example: */
static inline combT incrSame1BitCnt(		/* 1..111.. */
    combT x))
{
    combT const clrLst1Bit = (x & (x-1));	/* 1..11... */
    combT const lst1Bit    = x ^ clrLst1Bit;	/* .....1.. */
    combT const xc         = x + lst1Bit;	/* 1.1..... */
    combT const clrLst1Run = (xc & (xc-1));	/* 1....... */
    combT const lst1Run    = x ^ clrLst1Run;	/* ...111.. */
    combT const posLst1Bit = lb64(lst1Bit);	/* 3        */

    return xc + (lst1Run >> posLst1Bit);	/* 1.1...11 */
}



/* Successive calls will count (val) through all subsets of (mask) */
__attr__((const),
static inline combT incrMasked(
    combT val,
    combT mask))
{
    val += 1;
    val += (~ mask);
    val &=    mask;
    return val;
}



static inline void qmcCombStatistics(
    combT *onCnt,
    combT *offCnt,
    combT *dontCareCnt)
{
    combT comb;

    *onCnt = 0;
    *offCnt = 0;
    *dontCareCnt = 0;
    for (comb=0; comb<combMax; ++comb)
	if (qmcIsOn(comb)) {
	    *onCnt += 1;
	} else if (qmcIsOff(comb)) {
	    *offCnt += 1;
	} else if (qmcIsDontCare(comb)) {
	    *dontCareCnt += 1;
	} else {
	    printf("comb %llx is neither on, nor off, nor dontCare\n",
								    comb);
	    abort();
	}
}



static inline void qmcPrintOffCombs(void)
{
    combT comb;
    combT n;
    combT const maskAll = combMax - 1;

    printf("Combinations that are off:\n\n");
    n = 0;
    for (comb=0; comb<combMax; ++comb)
	if (qmcIsOff(comb)) {
	    printf("%6lld ",n);
	    printf("%10ld ",cnt[comb]);	// FIXME cnt[] not in interface
	    qmcPrint(maskAll,comb);
	    n += 1;
	}
    printf("\n\n");
}



/* If the given rectangle is a prime implicant, report it, */
/* and clear all its elements to don't-care */
static void qmcRect(
    combT mask,		/* 0 = irrelevant */
    combT val)		/* values for mask's 1-bits */
{
    combT const maskC = (~mask & (combMax - 1));	/* complement */
    combT comb;
    bool needCover;

    /* check if all combinations of the given rectangle are present */
    comb = 0;
    needCover = false;
    do {
	if (qmcIsOff(comb|val)) {	/* combination missing */
	    return;
	} else if (qmcIsOn(comb|val)) {	/* not a don't care */
	    needCover = true;
	}
	comb = incrMasked(comb,maskC);
    } while (comb != 0);
    /* all combinations found, report rectangle */
    if (! needCover)
	return;
    qmcPrint(mask,val);
    /* clear rectangle to don't-care */
    comb = 0;
    do {
	qmcSetDontCare(comb|val);
	comb = incrMasked(comb,maskC);
    } while (comb != 0);
}



/* Perform a breath-first search for prime implicants, */
/* up to a length of (levelTop) conjuncts. */
static inline void qmc(
    levelT levelTop)
{
    levelT level;
    combT mask;
    combT val;
    combT onCnt;
    combT offCnt;
    combT dontCareCnt;

    qmcPrintOffCombs();
    /* loop over all levels */
    for (level=1; level<levelTop; ++level) {
	printElapsedTime();
	printf("level %d: ",level);
	qmcCombStatistics(&onCnt,&offCnt,&dontCareCnt);
	printf("%lld on, %lld off, %lld dont care\n",
						onCnt,offCnt,dontCareCnt);
	if (onCnt == 0)
	    break;
	/* loop over all masks (property sets) */
	combT const mask0 = (1 << level) - 1;
	for (mask=mask0; mask<combMax; mask=incrSame1BitCnt(mask)) {
	    /* loop over all vals (negated/unnegated combinations) */
	    val = 0;
	    do {
		qmcRect(mask,val);
		val = incrMasked(val,mask);
	    } while (val != 0);
	}
    }
}




==> anc/propertyCombinationsByCount.txt <==
     1	 0000 1101 0010 0011 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     1	 0001 0000 0010 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     1	 0001 1101 0011 1011 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     1	 0001 1101 0011 1011 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     1	 0001 1111 0011 1010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     1	 0011 0001 1001 1000 1111 1100	 ~Empty ~Univ  CoRefl  LfEucl  RgEucl  LfUnique  RgUnique  Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     1	 0011 1101 1011 1011 1111 1101	  Empty ~Univ  CoRefl  LfEucl  RgEucl  LfUnique  RgUnique  Sym  AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl  QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     1	 0011 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     1	 0101 1100 0010 0001 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     1	 0111 1101 0001 1000 0010 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     1	 0111 1110 0001 1000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     1	 1011 1101 0001 1000 0101 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
     1	 1011 1110 0001 1000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
     1	 1110 1101 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
     1	 1111 0001 1100 1000 1111 1100	 ~Empty ~Univ  CoRefl  LfEucl  RgEucl  LfUnique  RgUnique  Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl  Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     1	 1111 1110 0001 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     1	 1111 1110 0010 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     1	 1111 1110 1101 1100 1001 1010	 ~Empty  Univ ~CoRefl  LfEucl  RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym  Connex  Trans  SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     1	 1111 1111 1101 1100 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym  Connex  Trans  SemiOrd1 ~Irrefl  Refl  QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     2	 0000 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     2	 0000 1111 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     2	 0000 1111 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     2	 0001 0000 0000 0000 1110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     2	 0001 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     2	 0001 1101 0011 1011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     2	 0001 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     2	 0001 1110 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     2	 0010 1111 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
     2	 0010 1111 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
     2	 0011 0000 0000 1000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     2	 0011 1100 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     2	 0011 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     2	 0011 1111 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     2	 0100 1001 0010 0011 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     2	 0100 1101 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     2	 0100 1101 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     2	 0100 1111 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     2	 0101 1000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     2	 0101 1000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     2	 0101 1001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     2	 0101 1100 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     2	 0111 1100 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     2	 0111 1100 0001 1000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     2	 1000 1101 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
     2	 1000 1111 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
     2	 1001 1000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     2	 1001 1001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     2	 1001 1100 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     2	 1011 1100 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
     2	 1011 1100 0001 1000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
     2	 1100 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
     2	 1101 0001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     2	 1101 1001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     2	 1101 1100 0010 0001 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     2	 1101 1101 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     2	 1101 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     2	 1101 1110 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     2	 1111 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     2	 1111 1100 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     3	 0001 0000 0000 0000 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     3	 0001 1001 0010 1011 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     3	 0010 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0010 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0011 0000 0001 1000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0011 0000 0010 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0011 0000 1001 1000 1001 1000	 ~Empty ~Univ ~CoRefl  LfEucl  RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0011 0001 0001 1000 0101 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0011 0001 1000 1000 1111 1100	 ~Empty ~Univ  CoRefl  LfEucl  RgEucl  LfUnique  RgUnique  Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0011 0001 1001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0011 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0011 1110 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     3	 0100 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     3	 0101 0000 0010 0001 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     3	 0101 1000 0010 0001 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     3	 0110 1001 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
     3	 0111 1111 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     3	 1010 1001 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
     3	 1011 1111 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
     3	 1101 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     3	 1101 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     3	 1101 1111 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     3	 1111 0000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     3	 1111 1100 0001 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     3	 1111 1101 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     3	 1111 1110 0000 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     4	 0000 0000 0010 0001 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0000 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0000 1101 0010 0011 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0000 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0001 0000 0000 0000 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0001 0000 0010 0001 1110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique  Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0001 1001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0001 1001 0010 1010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex  Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0001 1001 0011 1011 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0001 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     4	 0011 0000 0000 0000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     4	 0100 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     4	 0100 0001 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     4	 0100 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     4	 0101 0000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     4	 0101 1110 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     4	 0111 1101 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     4	 0111 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     4	 1000 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
     4	 1000 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
     4	 1001 0000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     4	 1001 1110 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     4	 1011 1101 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
     4	 1011 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
     4	 1101 0000 0000 0000 1110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
     4	 1110 1111 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
     4	 1111 1111 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     5	 0001 1001 0011 1011 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     5	 0001 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     5	 0001 1111 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     5	 0010 1101 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
     5	 0011 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     5	 0011 1101 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     5	 0100 0000 0000 0000 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     5	 0101 1111 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     5	 0110 1101 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
     5	 0111 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     5	 1001 1111 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     5	 1010 1101 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
     5	 1100 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
     5	 1100 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
     5	 1111 1100 0010 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     6	 0000 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     6	 0001 0000 0010 0001 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     6	 0001 1001 0010 1011 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     6	 0001 1001 0010 1011 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     6	 0001 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     6	 0001 1101 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     6	 0010 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
     6	 0010 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
     6	 0011 0000 1000 1000 1001 1000	 ~Empty ~Univ ~CoRefl  LfEucl  RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     6	 0100 1111 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
     6	 0110 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
     6	 0111 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     6	 1000 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
     6	 1000 1111 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
     6	 1001 1000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     6	 1010 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
     6	 1111 0000 0010 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     6	 1111 1100 0000 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     7	 0001 0000 0010 0001 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     7	 1001 0000 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     7	 1111 0000 1100 1000 1001 1000	 ~Empty ~Univ ~CoRefl  LfEucl  RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     7	 1111 0001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
     8	 0001 0001 0000 1000 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     8	 0001 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     8	 0001 1001 0010 1011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     8	 0011 0000 0000 0000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     8	 0011 0000 0000 1000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     8	 0011 0000 0001 1000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     8	 0011 0000 1001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     8	 0101 0000 0000 0000 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     8	 0101 1101 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     8	 0110 0001 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
     8	 0110 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
     8	 0110 1111 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
     8	 0111 0001 0000 1000 0010 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     8	 0111 1110 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
     8	 1001 1101 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
     8	 1010 0001 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
     8	 1010 1111 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
     8	 1011 1110 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
     8	 1100 0001 0000 0000 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
     8	 1110 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
     9	 0000 1101 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
     9	 0001 0000 0000 0000 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
     9	 0011 0001 0000 1000 0101 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     9	 0011 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
     9	 0101 0000 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     9	 0101 1100 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
     9	 0110 1001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
     9	 1111 1110 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    10	 0001 1001 0011 1011 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    10	 0001 1101 0011 1010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    10	 0010 0001 1001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    10	 0010 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    10	 0011 0000 1000 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    10	 0011 0000 1000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    10	 0101 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    10	 0101 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    10	 0110 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
    10	 1001 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    11	 0000 1001 0010 0011 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    11	 0011 0000 0001 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    11	 0111 0000 0000 1000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    11	 1101 0001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
    11	 1111 0000 0001 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    12	 0000 0000 0010 0001 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    12	 0001 0001 0010 1010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex  Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    12	 0011 0000 0001 0000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    12	 0011 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    12	 0101 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    12	 1000 1101 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
    12	 1010 1001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
    12	 1110 1001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
    13	 0000 1001 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    14	 0000 0001 0000 0000 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    14	 0011 0001 0000 1000 0010 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    14	 0011 0001 0001 1000 0010 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    14	 0110 1111 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
    14	 1010 1111 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
    14	 1011 0000 0000 1000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    14	 1111 1110 1101 1100 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym  Connex  Trans  SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    15	 0000 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    15	 0001 1000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    15	 0010 1101 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    15	 0111 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    15	 1100 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
    16	 0010 1001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    16	 0010 1001 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    16	 0011 0000 0001 0000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    16	 0100 0000 0010 0001 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    16	 0100 0001 0010 0011 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    16	 0100 1001 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    16	 0101 1001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    16	 0101 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    16	 1001 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    16	 1001 1001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    16	 1001 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    17	 0001 0000 0010 0001 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    17	 0111 0000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    17	 1011 0000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    17	 1111 0000 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    18	 0000 1101 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    18	 0001 0001 0000 1000 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    18	 0011 0000 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    18	 0111 0000 0001 0000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    19	 0001 0001 0000 1000 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    19	 0001 1001 0011 1011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    19	 0001 1100 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    19	 0011 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    19	 1100 1101 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
    20	 0011 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    20	 0011 0000 1001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    20	 0100 1000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    20	 1001 1100 0010 0001 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    20	 1100 0000 0010 0001 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
    21	 1001 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    21	 1011 0001 0000 1000 0101 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    22	 0011 0000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    22	 1110 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
    23	 0000 0001 0010 0011 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    23	 0001 0000 0000 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    23	 0010 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    23	 0110 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
    24	 0000 0000 0010 0001 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    24	 0000 1000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    24	 0011 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    24	 1000 0001 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
    24	 1100 1001 0010 0011 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
    24	 1101 0000 0010 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
    24	 1111 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    25	 0000 0001 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    27	 1010 1101 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
    28	 0011 0001 1000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    28	 0110 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
    29	 0000 0001 0000 0000 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    29	 0001 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    29	 0011 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    29	 0110 1101 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
    29	 0111 0001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    29	 1011 0001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    30	 0001 0001 0011 1010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    30	 0100 1111 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    30	 0101 0001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    30	 1000 1111 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
    30	 1001 0001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    30	 1011 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    30	 1101 0000 0010 0001 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
    31	 0001 0000 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    31	 1111 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    32	 1010 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
    33	 0001 0000 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    34	 0111 0000 0000 0000 0000 1000	 ~Empty ~Univ ~CoRefl  LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    36	 0000 1001 0010 0011 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    36	 0001 1001 0011 1010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex  Trans  SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    36	 0100 0001 0000 0000 0010 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    36	 0101 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    36	 1000 0000 0000 0000 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
    36	 1010 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
    38	 0111 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    38	 1011 0000 0001 0000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    39	 0100 1100 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    39	 1110 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
    40	 0000 1100 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    41	 0011 0000 0000 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    42	 0000 0001 0000 0000 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    46	 1100 1111 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
    48	 1010 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
    50	 0010 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    51	 0111 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    51	 1011 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    52	 0000 1101 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    53	 1011 0000 0000 0000 0001 0000	 ~Empty ~Univ ~CoRefl ~LfEucl  RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    55	 0010 0001 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    55	 0111 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    57	 0101 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    57	 1001 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    57	 1011 0000 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    58	 0100 0001 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    58	 1001 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    60	 0001 0000 0010 0001 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    60	 1000 1001 0010 0011 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
    60	 1001 0000 0010 0001 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    60	 1001 1000 0010 0001 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    60	 1110 1111 1101 0100 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym  Connex ~Trans  SemiOrd1 ~Irrefl  Refl  QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
    63	 0110 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
    66	 0111 0000 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    66	 1001 0000 0000 0000 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    67	 0111 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    67	 1011 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    67	 1111 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    68	 0010 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    70	 0000 0001 0010 0011 0110 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl  LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    70	 0000 1101 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    71	 1111 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    72	 1000 1000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
    74	 0101 0000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    75	 0000 0001 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    75	 0000 1001 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
    75	 1001 1100 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
    75	 1111 0000 1100 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
    76	 1010 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
    78	 0111 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    78	 1000 1001 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
    80	 0111 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
    81	 1101 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
    82	 0001 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    82	 1010 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
    83	 1110 1101 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
    84	 0100 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    84	 1000 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
    84	 1011 1000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    84	 1011 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    84	 1100 1001 0010 0011 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
    85	 0011 0001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
    85	 0100 1101 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
    87	 0001 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
    87	 0010 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    94	 0010 0000 1001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    94	 0010 0001 1000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
    97	 0101 0001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
    97	 1011 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    99	 1011 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
    99	 1111 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   102	 0000 0001 0010 0011 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   105	 1000 1101 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   105	 1111 0000 1100 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   107	 1111 0001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   109	 1101 1100 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
   114	 0100 1101 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
   117	 0000 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   118	 0110 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
   118	 1010 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
   119	 0101 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
   123	 0001 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
   126	 0100 1001 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
   128	 1011 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
   129	 1000 1100 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   136	 0100 1001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
   138	 1100 1000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
   140	 1001 0001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
   143	 1111 1110 1101 0100 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym  Connex ~Trans  SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   145	 0100 0000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
   148	 0000 1001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   149	 1000 1101 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   151	 0101 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
   152	 0101 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
   157	 1111 0001 1100 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl  Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   165	 0001 0000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
   166	 0110 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
   171	 1101 0000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
   173	 0000 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   184	 0000 0000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   184	 1110 1111 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
   191	 1100 1100 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
   204	 1000 0001 0000 0000 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   205	 0011 0001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
   205	 0101 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
   213	 0110 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
   217	 0000 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   220	 0011 0000 1000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
   224	 1110 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
   240	 0111 0001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
   243	 0100 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
   243	 1000 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   245	 0010 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
   248	 1000 0001 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   249	 1111 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   251	 0010 0000 1000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
   256	 0001 0001 0001 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
   266	 1001 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
   272	 1101 0000 0000 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
   275	 0110 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
   275	 1010 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
   275	 1010 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
   280	 1000 1001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   287	 1011 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
   287	 1100 1101 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
   296	 1101 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
   297	 1001 0000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
   308	 1100 1001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
   320	 0000 0001 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   323	 1011 0001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
   330	 1100 1111 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
   335	 1110 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
   336	 1100 1001 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
   350	 0111 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
   355	 1110 1100 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
   360	 1000 0001 0010 0011 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   373	 1111 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   376	 0011 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
   391	 1010 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
   399	 1001 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
   401	 1111 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   407	 1001 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
   420	 1000 0000 0010 0001 0100 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique  RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   422	 0101 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
   432	 1000 1001 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   442	 1101 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
   444	 1111 0000 0000 0000 1000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique  Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   456	 1100 0000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
   468	 0000 1001 0010 0010 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans  ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   468	 0001 0001 0000 1000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex  Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
   510	 1000 0000 0010 0001 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym  AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
   511	 1110 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
   526	 1100 1101 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
   535	 0001 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
   564	 1011 0000 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
   567	 0110 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
   589	 1101 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
   672	 0000 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
   703	 1110 1110 0001 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans  SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
   747	 1111 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
   760	 1001 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
   792	 0100 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
   806	 0100 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
   860	 1010 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
   894	 1111 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
  1040	 0100 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
  1048	 0100 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
  1070	 1101 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
  1137	 1110 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
  1145	 0000 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
  1218	 1001 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
  1302	 0011 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial ~RgSerial
  1466	 0010 0001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
  1585	 1101 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
  1624	 1000 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
  1725	 1000 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
  1881	 0100 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
  2010	 1000 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
  2140	 1101 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
  2798	 0010 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial ~RgSerial
  2840	 0001 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial ~RgSerial
  2958	 1100 1110 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
  3116	 0110 0001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
  3331	 0100 0001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
  3603	 0000 0001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
  3651	 1110 0001 1100 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl  Refl  QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
  3651	 1110 1110 1101 0100 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym  Connex ~Trans  SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
  3706	 1010 0001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
  3725	 1000 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
  4913	 0000 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial ~RgSerial
  5145	 0101 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial ~RgSerial
  5326	 0111 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial ~RgSerial
  5618	 1000 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
  6181	 1000 0001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
  6321	 1100 1000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
  6719	 1110 0001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
  8042	 1110 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
  8121	 1100 1000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
  8261	 1011 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense ~LfSerial  RgSerial
  8995	 1111 0000 1100 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
  9151	 1100 0001 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl  AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
  9968	 1100 0000 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
 10075	 1001 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense ~LfSerial  RgSerial
 15045	 1100 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
 15890	 1100 1100 0010 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1  Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
 17414	 0110 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial ~RgSerial
 19183	 0100 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial ~RgSerial
 22733	 1110 1110 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym  SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
 22808	 1100 1100 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex  IncTrans  SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial
 23850	 1010 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense ~LfSerial  RgSerial
 31006	 1101 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans ~Dense  LfSerial  RgSerial
 35806	 1111 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2  QuasiTrans  Dense  LfSerial  RgSerial
 38067	 1000 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense ~LfSerial  RgSerial
 53575	 1110 0000 1100 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl  Refl  QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
198209	 1110 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans  Dense  LfSerial  RgSerial
220401	 1100 0000 0000 0000 0000 0000	 ~Empty ~Univ ~CoRefl ~LfEucl ~RgEucl ~LfUnique ~RgUnique ~Sym ~AntiTrans ~ASym ~Connex ~Trans ~SemiOrd1 ~Irrefl ~Refl ~QuasiRefl ~AntiSym ~SemiConnex ~IncTrans ~SemiOrd2 ~QuasiTrans ~Dense  LfSerial  RgSerial


:syn match p " [A-Z][A-Za-z12]*"
:syn match n "\~[A-Z][A-Za-z12]*"
:hi link p type
:hi link n special



==> anc/reportedLaws.txt <==
e2l 001	Empty Univ
e2l 002	Empty ~CoRefl
e2l 003	Univ CoRefl
e2l 004	Empty ~LfEucl
e2l 005	Univ ~LfEucl
 2l 006	CoRefl ~LfEucl
e2l 007	Empty ~RgEucl
e2l 008	Univ ~RgEucl
 2l 009	CoRefl ~RgEucl
e2l 010	Empty ~LfUnique
e2l 011	Univ LfUnique
 2l 012	CoRefl ~LfUnique
e2l 013	Empty ~RgUnique
e2l 014	Univ RgUnique
 2l 015	CoRefl ~RgUnique
e2l 016	Empty ~Sym
e2l 017	Univ ~Sym
 2l 018	CoRefl ~Sym
e2l 019	Empty ~AntiTrans
e2l 020	Univ AntiTrans
e2l 021	Empty ~ASym
e2l 022	Univ ASym
e2l 023	Empty Connex
e2l 024	Univ ~Connex
*2l 025	CoRefl Connex
*2l 026	LfUnique Connex
*2l 027	RgUnique Connex
*2l 028	AntiTrans Connex
*2l 029	ASym Connex
e2l 030	Empty ~Trans
e2l 031	Univ ~Trans
 2l 032	CoRefl ~Trans
e2l 033	Empty ~SemiOrd1
e2l 034	Univ ~SemiOrd1
 2l 035	Connex ~SemiOrd1
e2l 036	Empty ~Irrefl
e2l 037	Univ Irrefl
 2l 038	AntiTrans ~Irrefl
 2l 039	ASym ~Irrefl
*2l 040	Connex Irrefl
e2l 041	Empty Refl
e2l 042	Univ ~Refl
*2l 043	AntiTrans Refl
*2l 044	ASym Refl
 2l 045	Connex ~Refl
 2l 046	Irrefl Refl
e2l 047	Empty ~QuasiRefl
 
e2r 048	Univ ~QuasiRefl
 2r 049	CoRefl ~QuasiRefl
*2r 050	Connex ~QuasiRefl
 2r 051	Refl ~QuasiRefl
e2r 052	Empty ~AntiSym
e2r 053	Univ AntiSym
 2r 054	CoRefl ~AntiSym
 2r 055	ASym ~AntiSym
e2r 056	Empty SemiConnex
e2r 057	Univ ~SemiConnex
 2r 058	CoRefl SemiConnex
 2r 059	LfUnique SemiConnex
 2r 060	RgUnique SemiConnex
 2r 061	AntiTrans SemiConnex
 2r 062	Connex ~SemiConnex
e2r 063	Empty ~IncTrans
e2r 064	Univ ~IncTrans
*2r 065	Connex ~IncTrans
 2r 066	SemiConnex ~IncTrans
e2r 067	Empty ~SemiOrd2
e2r 068	Univ ~SemiOrd2
*2r 069	Connex ~SemiOrd2
*2r 070	SemiConnex ~SemiOrd2
 2r 071	IncTrans ~SemiOrd2
e2r 072	Empty ~QuasiTrans
e2r 073	Univ ~QuasiTrans
*2r 074	CoRefl ~QuasiTrans
 2r 075	LfEucl ~QuasiTrans
 2r 076	RgEucl ~QuasiTrans
 2r 077	Sym ~QuasiTrans
 2r 078	Trans ~QuasiTrans
e2r 079	Empty ~Dense
e2r 080	Univ ~Dense
*2r 081	CoRefl ~Dense
+2r 082	LfEucl ~Dense
+2r 083	RgEucl ~Dense
*2r 084	Connex ~Dense
*2r 085	Refl ~Dense
 2r 086	QuasiRefl ~Dense
e2r 087	Empty LfSerial
e2r 088	Univ ~LfSerial
*2r 089	Connex ~LfSerial
 2r 090	Refl ~LfSerial
e2r 091	Empty RgSerial
e2r 092	Univ ~RgSerial
*2r 093	Connex ~RgSerial
 2r 094	Refl ~RgSerial
 
+3a 095	~CoRefl RgEucl LfUnique
+3a 096	~CoRefl LfEucl RgUnique
 3a 097	LfEucl RgEucl ~Sym
 3a 098	LfEucl ~RgEucl Sym
 3a 099	~LfEucl RgEucl Sym
 3a 100	LfUnique ~RgUnique Sym
 3a 101	~LfUnique RgUnique Sym
*3a 102	~Empty CoRefl AntiTrans
*3a 103	~Empty LfEucl AntiTrans
*3a 104	~Empty RgEucl AntiTrans
*3a 105	~Empty CoRefl ASym
*3a 106	~Empty LfEucl ASym
*3a 107	~Empty RgEucl ASym
 3a 108	~Empty Sym ASym
*3a 109	LfUnique ~AntiTrans ASym
*3a 110	RgUnique ~AntiTrans ASym
+3a 111	~Univ LfEucl Connex
+3a 112	~Univ RgEucl Connex
 3a 113	~Univ Sym Connex
 3a 114	LfEucl RgEucl ~Trans
 3a 115	LfEucl LfUnique ~Trans
 3a 116	RgEucl RgUnique ~Trans
 3a 117	~LfEucl Sym Trans
*3a 118	AntiTrans ~ASym Trans
*3a 119	AntiTrans ~ASym SemiOrd1
 3a 120	LfUnique ~Trans SemiOrd1
 3a 121	RgUnique ~Trans SemiOrd1
*3a 122	AntiTrans ~Trans SemiOrd1
*3a 123	ASym ~Trans SemiOrd1
 3a 124	~Empty CoRefl Irrefl
 3a 125	~Empty LfEucl Irrefl
 3a 126	~Empty RgEucl Irrefl
 3a 127	LfUnique ~AntiTrans Irrefl
 3a 128	RgUnique ~AntiTrans Irrefl
 3a 129	~ASym Trans Irrefl
*3a 130	~ASym SemiOrd1 Irrefl
 3a 131	LfEucl ~RgEucl Refl
 3a 132	~LfEucl RgEucl Refl
*3a 133	~CoRefl LfUnique Refl
*3a 134	~CoRefl RgUnique Refl
 3a 135	CoRefl SemiOrd1 Refl
 3a 136	~Connex SemiOrd1 Refl
 3a 137	LfEucl RgEucl ~QuasiRefl
 3a 138	LfEucl ~RgEucl QuasiRefl
 3a 139	~LfEucl RgEucl QuasiRefl
 3a 140	~CoRefl LfUnique QuasiRefl
 3a 141	~CoRefl RgUnique QuasiRefl
*3a 142	~Empty AntiTrans QuasiRefl
 
*3b 143	~Empty ASym QuasiRefl
 3b 144	~Empty Irrefl QuasiRefl
 3b 145	LfEucl LfUnique ~AntiSym
 3b 146	LfEucl ~LfUnique AntiSym
 3b 147	RgEucl RgUnique ~AntiSym
 3b 148	RgEucl ~RgUnique AntiSym
 3b 149	~CoRefl Sym AntiSym
*3b 150	AntiTrans ~ASym AntiSym
 3b 151	LfUnique Trans ~AntiSym
 3b 152	RgUnique Trans ~AntiSym
 3b 153	~ASym Irrefl AntiSym
 3b 154	LfEucl ~Trans SemiConnex
 3b 155	RgEucl ~Trans SemiConnex
*3b 156	LfEucl ~SemiOrd1 SemiConnex
*3b 157	RgEucl ~SemiOrd1 SemiConnex
*3b 158	Trans ~SemiOrd1 SemiConnex
*3b 159	~Connex Refl SemiConnex
 3b 160	~Connex QuasiRefl SemiConnex
 3b 161	~Empty CoRefl IncTrans
 3b 162	LfEucl ~Trans IncTrans
 3b 163	RgEucl ~Trans IncTrans
 3b 164	LfEucl ~SemiOrd1 IncTrans
 3b 165	RgEucl ~SemiOrd1 IncTrans
 3b 166	Trans ~SemiOrd1 IncTrans
 3b 167	~Connex Refl IncTrans
 3b 168	~SemiOrd1 QuasiRefl IncTrans
 3b 169	~Empty CoRefl SemiOrd2
 3b 170	LfEucl ~Trans SemiOrd2
 3b 171	RgEucl ~Trans SemiOrd2
 3b 172	AntiTrans Trans ~SemiOrd2
 3b 173	LfEucl ~SemiOrd1 SemiOrd2
 3b 174	RgEucl ~SemiOrd1 SemiOrd2
 3b 175	~Connex Refl SemiOrd2
 3b 176	~SemiOrd1 QuasiRefl SemiOrd2
+3b 177	LfEucl ~IncTrans SemiOrd2
+3b 178	RgEucl ~IncTrans SemiOrd2
 3b 179	Sym ~IncTrans SemiOrd2
 3b 180	QuasiRefl ~IncTrans SemiOrd2
*3b 181	ASym ~Trans QuasiTrans
 3b 182	~Trans AntiSym QuasiTrans
 3b 183	~LfEucl LfUnique Dense
 3b 184	~RgEucl RgUnique Dense
 3b 185	~Empty AntiTrans Dense
e3b 186	~Empty ASym Dense
 3b 187	Sym SemiOrd1 ~Dense
 3b 188	Sym SemiConnex ~Dense
 3b 189	~LfEucl RgEucl LfSerial
 3b 190	~LfUnique RgUnique LfSerial
 
 3c 191	AntiTrans Trans LfSerial
 3c 192	ASym Trans LfSerial
 3c 193	CoRefl SemiOrd1 LfSerial
 3c 194	RgUnique SemiOrd1 LfSerial
 3c 195	CoRefl ~Refl LfSerial
+3c 196	RgEucl ~Refl LfSerial
 3c 197	~Refl QuasiRefl LfSerial
 3c 198	LfEucl SemiConnex ~LfSerial
 3c 199	Sym SemiConnex ~LfSerial
 3c 200	RgUnique IncTrans LfSerial
 3c 201	LfEucl ~RgEucl RgSerial
 3c 202	LfUnique ~RgUnique RgSerial
 3c 203	AntiTrans Trans RgSerial
 3c 204	ASym Trans RgSerial
 3c 205	CoRefl SemiOrd1 RgSerial
 3c 206	LfUnique SemiOrd1 RgSerial
 3c 207	CoRefl ~Refl RgSerial
+3c 208	LfEucl ~Refl RgSerial
 3c 209	~Refl QuasiRefl RgSerial
 3c 210	RgEucl SemiConnex ~RgSerial
 3c 211	Sym SemiConnex ~RgSerial
 3c 212	LfUnique IncTrans RgSerial
 3c 213	LfUnique ~LfSerial RgSerial
 3c 214	RgUnique LfSerial ~RgSerial
 3c 215	Sym LfSerial ~RgSerial
 3c 216	Sym ~LfSerial RgSerial
 
 4 217	~LfEucl LfUnique ~AntiTrans SemiOrd1
 4 218	~RgEucl RgUnique ~AntiTrans SemiOrd1
 4 219	~LfEucl Sym SemiOrd1 QuasiRefl
 4 220	~Empty LfUnique RgUnique IncTrans
*4 221	~LfEucl LfUnique ~AntiTrans IncTrans
*4 222	~RgEucl RgUnique ~AntiTrans IncTrans
 4 223	~Empty ~Connex QuasiRefl IncTrans
 4 224	~LfEucl LfUnique ~AntiTrans SemiOrd2
 4 225	~RgEucl RgUnique ~AntiTrans SemiOrd2
 4 226	LfUnique RgUnique ~ASym SemiOrd2
e4 227	Trans ~SemiOrd1 ~AntiSym SemiOrd2
*4 228	LfUnique ~ASym IncTrans ~QuasiTrans
*4 229	RgUnique ~ASym IncTrans ~QuasiTrans
 4 230	LfUnique ~ASym SemiOrd2 ~QuasiTrans
 4 231	RgUnique ~ASym SemiOrd2 ~QuasiTrans
 4 232	Sym ~AntiTrans IncTrans ~Dense
 4 233	Trans ~SemiOrd1 SemiOrd2 Dense
 4 234	Trans ~IncTrans SemiOrd2 Dense
 4 235	LfUnique Sym AntiTrans LfSerial
 4 236	~LfEucl LfUnique Trans LfSerial
 4 237	~Empty LfEucl IncTrans ~LfSerial
 4 238	~Empty Sym IncTrans ~LfSerial
*4 239	LfUnique ~ASym IncTrans ~LfSerial
 4 240	LfUnique ASym IncTrans LfSerial
 4 241	LfUnique SemiOrd1 ~IncTrans LfSerial
 4 242	LfUnique ~ASym SemiOrd2 ~LfSerial
e4 243	RgUnique ASym ~SemiOrd2 LfSerial
 4 244	RgUnique ~Sym QuasiTrans LfSerial
 4 245	~RgEucl RgUnique Trans RgSerial
 4 246	~Empty RgEucl IncTrans ~RgSerial
*4 247	RgUnique ~ASym IncTrans ~RgSerial
 4 248	RgUnique ASym IncTrans RgSerial
 4 249	RgUnique SemiOrd1 ~IncTrans RgSerial
 4 250	RgUnique ~ASym SemiOrd2 ~RgSerial
e4 251	ASym ~SemiOrd2 LfSerial RgSerial
 
e5 252	LfUnique RgUnique ~AntiTrans ~AntiSym ~QuasiTrans
 5 253	LfEucl Trans SemiOrd1 ~IncTrans LfSerial
 5 254	LfUnique RgUnique ~Trans SemiOrd2 ~LfSerial
e5 255	LfUnique ~AntiTrans ~AntiSym ~QuasiTrans ~LfSerial
 5 256	RgEucl Trans SemiOrd1 ~IncTrans RgSerial
e5 257	RgUnique ~AntiTrans ~AntiSym ~QuasiTrans ~RgSerial
e5 258	Trans ~SemiOrd1 SemiOrd2 LfSerial RgSerial
 
e6 259	~Trans SemiOrd1 AntiSym ~IncTrans ~Dense LfSerial
e6 260	~Trans SemiOrd1 AntiSym ~IncTrans ~Dense RgSerial
e6 261	~Trans SemiOrd1 AntiSym ~IncTrans LfSerial RgSerial
e6 262	~ASym Trans ~SemiOrd1 SemiOrd2 ~LfSerial ~RgSerial
e6 263	Trans ~AntiSym ~IncTrans SemiOrd2 ~LfSerial ~RgSerial
e6 264	Trans ~AntiSym ~IncTrans SemiOrd2 LfSerial RgSerial
 6 265	AntiTrans ~IncTrans SemiOrd2 QuasiTrans LfSerial RgSerial
e6 266	Trans ~SemiOrd1 ~AntiSym ~Dense LfSerial RgSerial
e6 267	~Trans SemiOrd1 AntiSym ~Dense LfSerial RgSerial
e6 268	Trans ~AntiSym ~SemiConnex ~Dense LfSerial RgSerial
e6 269	SemiOrd1 SemiConnex ~QuasiTrans ~Dense ~LfSerial ~RgSerial
e6 270	Irrefl SemiConnex ~QuasiTrans Dense ~LfSerial ~RgSerial
 
e7 271	Trans ~AntiSym ~SemiConnex IncTrans ~Dense ~LfSerial ~RgSerial
e7 272	SemiOrd1 ~IncTrans SemiOrd2 ~QuasiTrans ~Dense LfSerial ~RgSerial
e7 273	SemiOrd1 ~IncTrans SemiOrd2 ~QuasiTrans ~Dense ~LfSerial RgSerial
 
e8 274	~Trans SemiOrd1 ~IncTrans SemiOrd2 QuasiTrans ~Dense LfSerial RgSerial

